Scalable Ab Initio Electronic Structure Methods with Near Chemical Accuracy for Main Group Chemistry

This study evaluates the precision of widely recognized quantum chemical methodologies, CCSD(T), DLPNO-CCSD(T) and localized ph-AFQMC, for determining the thermochemistry of main group elements. DLPNO-CCSD(T) and localized ph-AFQMC, which offer greater scalability compared to canonical CCSD(T), have emerged over the last decade as pivotal in producing precise benchmark chemical data. Our investigation includes closed-shell, neutral molecules, focusing on their heat of formation and atomization energy sourced from four specific small molecule datasets. Firstly, we selected molecules from the G2 and G3 datasets, noted for their reliable experimental heat of formation data. Additionally, we incorporate molecules from the W4-11 and W4-17 sets, which provide high-level theoretical reference values for atomization energy at 0 K. Our findings reveal that both DLPNO-CCSD(T) and ph-AFQMC methods are capable of achieving a root-mean-square deviation (RMSD) of less than 1 kcal/mol across the combined dataset, aligning with the threshold for chemical accuracy. Moreover, we make efforts to confine the maximum deviations within 2 kcal/mol, a degree of precision that significantly broadens the applicability of these methods in fields such as biology and materials science.

==> anc/Geometries/G2/2-butyne.xyz <==
10
Coordinates from ORCA-job 2-butyne
  C   0.00000000000000      0.00000000000000      2.06629439520000
  C   0.00000000000000      0.00000000000000      0.60440173940000
  C   0.00000000000000      0.00000000000000     -0.60440173940000
  C   0.00000000000000      0.00000000000000     -2.06629439520000
  H   1.02175663750000      0.00000000000000      2.46576299060000
  H   -0.51087831870000      0.88486720460000      2.46576299060000
  H   -0.51087831870000     -0.88486720460000      2.46576299060000
  H   1.02175663750000      0.00000000000000     -2.46576299060000
  H   -0.51087831870000     -0.88486720460000     -2.46576299060000
  H   -0.51087831870000      0.88486720460000     -2.46576299060000


==> anc/Geometries/G2/Acetaldehyde.xyz <==
7
Coordinates from ORCA-job Acetaldehyde
  O   -0.42194695500000     -1.09203659920000      0.00000000000000
  C   -0.42194695500000      0.11879240080000      0.00000000000000
  H   -1.38210395500000      0.68364040080000      0.00000000000000
  C   0.81880604500000      0.97587840080000      0.00000000000000
  H   1.71417104500000      0.35016240080000      0.00000000000000
  H   0.81960204500000      1.63177640080000     -0.88072900000000
  H   0.81960204500000      1.63177640080000      0.88072900000000


==> anc/Geometries/G2/Acethylene.xyz <==
4
Coordinates from ORCA-job Acethylene
  C   0.00000000000000      0.00000000000000     -0.60248350000000
  C   0.00000000000000      0.00000000000000      0.60248350000000
  H   0.00000000000000      0.00000000000000      1.66910350000000
  H   0.00000000000000      0.00000000000000     -1.66910350000000


==> anc/Geometries/G2/Acetone.xyz <==
10
Coordinates from ORCA-job Acetone
  O   0.00000000000000      0.00000000000000      1.31644271110000
  C   0.00000000000000      0.00000000000000      0.10075071110000
  C   0.00000000000000      1.29323000000000     -0.69899228890000
  C   0.00000000000000     -1.29323000000000     -0.69899228890000
  H   0.00000000000000      2.14836800000000     -0.02027728890000
  H   0.00000000000000     -2.14836800000000     -0.02027728890000
  H   -0.88090900000000      1.34196500000000     -1.35160128890000
  H   0.88090900000000      1.34196500000000     -1.35160128890000
  H   0.88090900000000     -1.34196500000000     -1.35160128890000
  H   -0.88090900000000     -1.34196500000000     -1.35160128890000


==> anc/Geometries/G2/AlCl3.xyz <==
4
Coordinates from ORCA-job AlCl3
  Al  0.00000000000000      0.00000000000000      0.00000000000000
  Cl  2.08744800170000      0.00000000000000      0.00000000000000
  Cl  -1.04372400080000      1.80778299850000      0.00000000000000
  Cl  -1.04372400080000     -1.80778299850000      0.00000000000000


==> anc/Geometries/G2/AlF3.xyz <==
4
Coordinates from ORCA-job AlF3
  Al  0.00000000000000      0.00000000000000      0.00000000000000
  F   -1.63908377890000      0.00000000000000      0.00000000000000
  F   0.81954188950000     -1.41948819150000      0.00000000000000
  F   0.81954188950000      1.41948819150000      0.00000000000000


==> anc/Geometries/G2/Allene.xyz <==
7
Coordinates from ORCA-job Allene
  C   0.00000000000000      0.00000000000000      0.00000000000000
  C   0.00000000000000      0.00000000000000      1.30683000000000
  C   0.00000000000000      0.00000000000000     -1.30683000000000
  H   0.92735900000000      0.00000000000000      1.87625600000000
  H   -0.92735900000000      0.00000000000000      1.87625600000000
  H   0.00000000000000     -0.92735900000000     -1.87625600000000
  H   0.00000000000000      0.92735900000000     -1.87625600000000


==> anc/Geometries/G2/Aziridine.xyz <==
8
Coordinates from ORCA-job Aziridine
  C   -0.01719375600000     -0.42870849970000      0.74250200000000
  N   -0.03001975600000      0.84337350030000      0.00000000000000
  C   -0.01719375600000     -0.42870849970000     -0.74250200000000
  H   0.90368624400000      1.25399250030000      0.00000000000000
  H   -0.93271075600000     -0.64727449970000      1.28756000000000
  H   -0.93271075600000     -0.64727449970000     -1.28756000000000
  H   0.89414324400000     -0.73422649970000      1.25468200000000
  H   0.89414324400000     -0.73422649970000     -1.25468200000000


==> anc/Geometries/G2/BCl3.xyz <==
4
Coordinates from ORCA-job BCl3
  B   0.00000000000000      0.00000000000000      0.00000000000000
  Cl  -1.75274194330000      0.00000000000000      0.00000000000000
  Cl  0.87637097160000     -1.51791904910000      0.00000000000000
  Cl  0.87637097160000      1.51791904910000      0.00000000000000


==> anc/Geometries/G2/BF3.xyz <==
4
Coordinates from ORCA-job BF3
  B   0.00000000000000      0.00000000000000      0.00000000000000
  F   1.31759622640000      0.00000000000000      0.00000000000000
  F   -0.65879811320000      1.14107180400000      0.00000000000000
  F   -0.65879811320000     -1.14107180400000      0.00000000000000


==> anc/Geometries/G2/Benzene.xyz <==
12
Coordinates from ORCA-job Benzene
  C   1.39661479330000      0.00000000000000      0.00000000000000
  C   0.69830739670000      1.20950389030000      0.00000000000000
  C   -0.69830739670000      1.20950389030000      0.00000000000000
  C   -1.39661479330000      0.00000000000000      0.00000000000000
  C   -0.69830739670000     -1.20950389030000      0.00000000000000
  C   0.69830739670000     -1.20950389030000      0.00000000000000
  H   2.48362214700000      0.00000000000000      0.00000000000000
  H   1.24181107350000      2.15087987270000      0.00000000000000
  H   -1.24181107350000      2.15087987270000      0.00000000000000
  H   -2.48362214700000      0.00000000000000      0.00000000000000
  H   -1.24181107350000     -2.15087987270000      0.00000000000000
  H   1.24181107350000     -2.15087987270000      0.00000000000000


==> anc/Geometries/G2/Bicyclo-1-1-0-butane.xyz <==
10
Coordinates from ORCA-job Bicyclo-1-1-0-butane
  C   0.00000000000000      1.13774900000000      0.31292497400000
  C   0.00000000000000     -1.13774900000000      0.31292497400000
  C   0.74682300000000      0.00000000000000     -0.31496102600000
  C   -0.74682300000000      0.00000000000000     -0.31496102600000
  H   0.00000000000000      1.24792100000000      1.40196897400000
  H   0.00000000000000      2.08530500000000     -0.22535302600000
  H   0.00000000000000     -1.24792100000000      1.40196897400000
  H   0.00000000000000     -2.08530500000000     -0.22535302600000
  H   1.43084400000000      0.00000000000000     -1.15237302600000
  H   -1.43084400000000      0.00000000000000     -1.15237302600000


==> anc/Geometries/G2/CCl2CCl2.xyz <==
6
Coordinates from ORCA-job CCl2CCl2
  C   0.00000000000000      0.00000000000000      0.67249256530000
  C   0.00000000000000      0.00000000000000     -0.67249256530000
  Cl  0.00000000000000      1.44948432720000      1.58466659750000
  Cl  0.00000000000000      1.44948432720000     -1.58466659750000
  Cl  0.00000000000000     -1.44948432720000     -1.58466659750000
  Cl  0.00000000000000     -1.44948432720000      1.58466659750000


==> anc/Geometries/G2/CCl4.xyz <==
5
Coordinates from ORCA-job CCl4
  C   0.00000000000000      0.00000000000000      0.00000000000000
  Cl  0.00000000000000      0.00000000000000      1.79265100000000
  Cl  1.69012800000000      0.00000000000000     -0.59755000000000
  Cl  -0.84506400000000     -1.46369300000000     -0.59755000000000
  Cl  -0.84506400000000      1.46369300000000     -0.59755000000000


==> anc/Geometries/G2/CF2CF2.xyz <==
6
Coordinates from ORCA-job CF2CF2
  C   0.00000000000000      0.00000000000000      0.66275900000000
  C   0.00000000000000      0.00000000000000     -0.66275900000000
  F   0.00000000000000      1.10897800000000      1.38663450000000
  F   0.00000000000000     -1.10897800000000      1.38663450000000
  F   0.00000000000000      1.10897800000000     -1.38663450000000
  F   0.00000000000000     -1.10897800000000     -1.38663450000000


==> anc/Geometries/G2/CF3-CN.xyz <==
6
Coordinates from ORCA-job CF3-CN
  C   0.00000000000000      0.00000000000000     -0.30135496090000
  C   0.00000000000000      0.00000000000000      1.18188603910000
  F   -1.25734160130000      0.00000000000000     -0.76018496090000
  F   0.62867080060000      1.08888976790000     -0.76018496090000
  F   0.62867080060000     -1.08888976790000     -0.76018496090000
  N   0.00000000000000      0.00000000000000      2.33952403910000


==> anc/Geometries/G2/CF4.xyz <==
5
Coordinates from ORCA-job CF4
  C   0.00000000000000      0.00000000000000      0.00000000000000
  F   0.00000000000000      0.00000000000000      1.32937500000000
  F   1.25334600000000      0.00000000000000     -0.44312500000000
  F   -0.62667300000000     -1.08543000000000     -0.44312500000000
  F   -0.62667300000000      1.08543000000000     -0.44312500000000


==> anc/Geometries/G2/CH2CH-CN.xyz <==
7
Coordinates from ORCA-job CH2CH-CN
  C   0.82605533540000      1.52703556480000      0.00000000000000
  C   0.82605533540000      0.18840256480000      0.00000000000000
  C   -0.37544966460000     -0.58892143520000      0.00000000000000
  H   -0.09571566460000      2.10024056480000      0.00000000000000
  H   1.75963933540000      2.08053356480000      0.00000000000000
  H   1.75599033540000     -0.37535243520000      0.00000000000000
  N   -1.34017766460000     -1.23925643520000      0.00000000000000


==> anc/Geometries/G2/CH2Cl2.xyz <==
5
Coordinates from ORCA-job CH2Cl2
  C   0.00000000000000      0.00000000000000      0.80541152350000
  Cl  0.00000000000000      1.49603200000000     -0.17904747650000
  Cl  0.00000000000000     -1.49603200000000     -0.17904747650000
  H   -0.89896500000000      0.00000000000000      1.41752352350000
  H   0.89896500000000      0.00000000000000      1.41752352350000


==> anc/Geometries/G2/CH2F2.xyz <==
5
Coordinates from ORCA-job CH2F2
  C   0.00000000000000      0.00000000000000      0.55278505180000
  F   0.00000000000000      1.10901800000000     -0.23629894820000
  F   0.00000000000000     -1.10901800000000     -0.23629894820000
  H   -0.90980500000000      0.00000000000000      1.16348805180000
  H   0.90980500000000      0.00000000000000      1.16348805180000


==> anc/Geometries/G2/CH3-CH2-CH2-Cl.xyz <==
11
Coordinates from ORCA-job CH3-CH2-CH2-Cl
  C   -0.24299250580000      1.21677674500000      0.00000000000000
  C   0.64295049420000      2.46969774500000      0.00000000000000
  C   0.59721749420000     -0.05360225500000      0.00000000000000
  H   -0.89636450580000      1.21677674500000     -0.88015500000000
  H   -0.89636450580000      1.21677674500000      0.88015500000000
  H   0.02853249420000      3.37623074500000      0.00000000000000
  Cl  -0.43649550580000     -1.55160225500000      0.00000000000000
  H   1.28821649420000      2.50506274500000      0.88589000000000
  H   1.28821649420000      2.50506274500000     -0.88589000000000
  H   1.22990049420000     -0.11970925500000     -0.88825400000000
  H   1.22990049420000     -0.11970925500000      0.88825400000000


==> anc/Geometries/G2/CH3-CH2-Cl.xyz <==
8
Coordinates from ORCA-job CH3-CH2-Cl
  C   0.90971752990000      0.00441179120000      0.00000000000000
  C   0.90971752990000      1.52319779120000      0.00000000000000
  Cl  -0.78433247010000     -0.66580320880000      0.00000000000000
  H   1.39547952990000     -0.40424320880000     -0.88812800000000
  H   1.39547952990000     -0.40424320880000      0.88812800000000
  H   1.94579652990000      1.88472879120000      0.00000000000000
  H   0.40689852990000      1.91818779120000     -0.88757500000000
  H   0.40689852990000      1.91818779120000      0.88757500000000


==> anc/Geometries/G2/CH3-CH2-O-CH3.xyz <==
12
Coordinates from ORCA-job CH3-CH2-O-CH3
  O   0.67975789780000      0.01828575620000      0.00000000000000
  C   -0.73699310220000      0.01828575620000      0.00000000000000
  C   1.22503989780000      1.31845475620000      0.00000000000000
  C   -1.21837210220000     -1.42341424380000      0.00000000000000
  H   -1.11721010220000      0.55447575620000      0.88734000000000
  H   -1.11721010220000      0.55447575620000     -0.88734000000000
  H   2.31348789780000      1.21395275620000      0.00000000000000
  H   0.92189889780000      1.89045075620000     -0.89272100000000
  H   0.92189889780000      1.89045075620000      0.89272100000000
  H   -0.85097710220000     -1.94968824380000     -0.88692800000000
  H   -0.85097710220000     -1.94968824380000      0.88692800000000
  H   -2.31330410220000     -1.46262824380000      0.00000000000000


==> anc/Geometries/G2/CH3-CH2-SH.xyz <==
9
Coordinates from ORCA-job CH3-CH2-SH
  C   0.90441293660000      1.49918773230000      0.00000000000000
  C   0.90558544270000     -0.02819726770000      0.00000000000000
  S   -0.83765605520000     -0.64296326770000      0.00000000000000
  H   -0.54661451480000     -1.96195626780000      0.00000000000000
  H   1.41781307310000     -0.41077026770000     -0.88764385710000
  H   1.41781307310000     -0.41077026770000      0.88764385710000
  H   1.93430727960000      1.87356673230000      0.00000000000000
  H   0.39949967320000      1.89617823230000     -0.88702815740000
  H   0.39949967320000      1.89617823230000      0.88702815740000


==> anc/Geometries/G2/CH3-CN.xyz <==
6
Coordinates from ORCA-job CH3-CN
  C   0.00000000000000      0.00000000000000      1.29439495230000
  C   0.00000000000000      0.00000000000000     -0.16720704770000
  N   0.00000000000000      0.00000000000000     -1.32746704770000
  H   1.02645817090000      0.00000000000000      1.67435295230000
  H   -0.51322908550000      0.88893885200000      1.67435295230000
  H   -0.51322908550000     -0.88893885200000      1.67435295230000


==> anc/Geometries/G2/CH3-O-CH3.xyz <==
9
Coordinates from ORCA-job CH3-O-CH3
  C   0.00000000000000      1.17104697020000      0.24642100730000
  O   0.00000000000000      0.00000000000000     -0.53877819560000
  C   0.00000000000000     -1.17104697020000      0.24642100730000
  H   0.00000000000000      2.02194676120000     -0.44022162920000
  H   -0.89296900000000      1.23238496470000      0.89076469280000
  H   0.89296900000000      1.23238496470000      0.89076469280000
  H   0.00000000000000     -2.02194676120000     -0.44022162920000
  H   0.89296900000000     -1.23238496470000      0.89076469280000
  H   -0.89296900000000     -1.23238496470000      0.89076469280000


==> anc/Geometries/G2/CH3-O-NO.xyz <==
7
Coordinates from ORCA-job CH3-O-NO
  C   0.83280983610000      1.18036037490000      0.00000000000000
  O   0.86389682970000     -0.25823433250000      0.00000000000000
  H   1.88118505210000      1.47778426280000      0.00000000000000
  H   0.32160103200000      1.55697097750000      0.89089396300000
  H   0.32160103200000      1.55697097750000     -0.89089396300000
  N   -0.38390033860000     -0.88705057040000      0.00000000000000
  O   -1.31166875460000     -0.14005140330000      0.00000000000000


==> anc/Geometries/G2/CH3-S-CH3.xyz <==
9
Coordinates from ORCA-job CH3-S-CH3
  C   0.00000000000000      1.39473893020000      0.58560016140000
  S   0.00000000000000      0.00000000000000     -0.59264739890000
  C   0.00000000000000     -1.39473893020000      0.58560016140000
  H   0.00000000000000      2.31462586460000     -0.00525132390000
  H   -0.89450000000000      1.38238930330000      1.21656669870000
  H   0.89450000000000      1.38238930330000      1.21656669870000
  H   0.00000000000000     -2.31462586460000     -0.00525132390000
  H   0.89450000000000     -1.38238930330000      1.21656669870000
  H   -0.89450000000000     -1.38238930330000      1.21656669870000


==> anc/Geometries/G2/CH3-SH.xyz <==
6
Coordinates from ORCA-job CH3-SH
  C   -0.02631166600000      1.24139411400000      0.00000000000000
  S   -0.02631166600000     -0.59425088600000      0.00000000000000
  H   1.31422133400000     -0.75850588600000      0.00000000000000
  H   -1.07531666600000      1.54685511400000      0.00000000000000
  H   0.45454533400000      1.64124911400000      0.89568600000000
  H   0.45454533400000      1.64124911400000     -0.89568600000000


==> anc/Geometries/G2/CH3-SiH3.xyz <==
8
Coordinates from ORCA-job CH3-SiH3
  C   0.00000000000000      0.00000000000000      1.28111288770000
  Si  0.00000000000000      0.00000000000000     -0.60747711230000
  H   1.02265595650000      0.00000000000000      1.67399388770000
  H   -0.51132797830000      0.88564603770000      1.67399388770000
  H   -0.51132797830000     -0.88564603770000      1.67399388770000
  H   -1.39203286750000      0.00000000000000     -1.13752911230000
  H   0.69601643370000      1.20553582610000     -1.13752911230000
  H   0.69601643370000     -1.20553582610000     -1.13752911230000


==> anc/Geometries/G2/CH3CFO.xyz <==
7
Coordinates from ORCA-job CH3CFO
  C   0.14640764620000      0.06380493730000      0.00000000000000
  O   1.33679364620000      0.06380493730000      0.00000000000000
  F   -0.54682335380000     -1.10939206270000      0.00000000000000
  C   -0.79944735380000      1.22818493730000      0.00000000000000
  H   -0.23885535380000      2.16318593730000      0.00000000000000
  H   -1.44664435380000      1.17685693730000     -0.88184900000000
  H   -1.44664435380000      1.17685693730000      0.88184900000000


==> anc/Geometries/G2/CH3COCl.xyz <==
7
Coordinates from ORCA-job CH3COCl
  C   0.57302182080000      0.14994252620000      0.00000000000000
  C   0.57302182080000      1.65390452620000      0.00000000000000
  Cl  -1.13168917920000     -0.52751147380000      0.00000000000000
  O   1.50788782080000     -0.58170647380000      0.00000000000000
  H   1.60533482080000      2.01005252620000      0.00000000000000
  H   0.04212782080000      2.02360052620000     -0.88261500000000
  H   0.04212782080000      2.02360052620000      0.88261500000000


==> anc/Geometries/G2/CH3CONH2.xyz <==
9
Coordinates from ORCA-job CH3CONH2
  C   0.00000000000000      0.00000000000000      0.00000000000000
  C   0.00000000000000      0.00000000000000      1.52316400000000
  O   1.03221100000000      0.00000000000000      2.17587000000000
  N   -1.23676800000000     -0.00615200000000      2.11128800000000
  H   -1.28198200000000      0.06658800000000      3.11811700000000
  H   -2.09064400000000      0.08957500000000      1.58420800000000
  H   -0.99332400000000     -0.11874400000000     -0.44396900000000
  H   0.43534400000000      0.94061400000000     -0.35301000000000
  H   0.64649000000000     -0.80990700000000     -0.34904400000000


==> anc/Geometries/G2/CH3COOH.xyz <==
8
Coordinates from ORCA-job CH3COOH
  C   0.10751346230000      0.01775107300000      0.00000000000000
  O   1.31751573160000      0.01769952630000      0.00000000000000
  O   -0.62127477650000     -1.12920397620000      0.00000000000000
  H   0.02761423130000     -1.85793426640000      0.00000000000000
  C   -0.78313526100000      1.23483044480000      0.00000000000000
  H   -0.16912366980000      2.13557024670000      0.00000000000000
  H   -1.43191337930000      1.22423634770000     -0.88200237620000
  H   -1.43191337930000      1.22423634770000      0.88200237620000


==> anc/Geometries/G2/CH3Cl.xyz <==
5
Coordinates from ORCA-job CH3Cl
  C   0.00000000000000      0.00000000000000      1.24037483050000
  Cl  0.00000000000000      0.00000000000000     -0.56282816950000
  H   1.03368207420000      0.00000000000000      1.58657083050000
  H   -0.51684103710000      0.89519493570000      1.58657083050000
  H   -0.51684103710000     -0.89519493570000      1.58657083050000


==> anc/Geometries/G2/CH3NO2.xyz <==
7
Coordinates from ORCA-job CH3NO2
  C   0.00000000000000      0.00000000000000      0.00000000000000
  N   0.00000000000000      0.00000000000000      1.49919600000000
  O   1.09284800000000      0.00000000000000      2.05654300000000
  O   -1.09224200000000     -0.03607700000000      2.05655600000000
  H   0.01739800000000     -1.04547800000000     -0.31627300000000
  H   -0.91471700000000      0.48410600000000     -0.33738600000000
  H   0.89811500000000      0.51425700000000     -0.33738100000000


==> anc/Geometries/G2/CH4.xyz <==
5
Coordinates from ORCA-job CH4
  C   0.00000000000000      0.00000000000000      0.00000000000000
  H   0.63125314520000      0.63125314520000      0.63125314520000
  H   0.63125314520000     -0.63125314520000     -0.63125314520000
  H   -0.63125314520000     -0.63125314520000      0.63125314520000
  H   -0.63125314520000      0.63125314520000     -0.63125314520000


==> anc/Geometries/G2/CHCl3.xyz <==
5
Coordinates from ORCA-job CHCl3
  C   0.00000000000000      0.00000000000000     -0.46921976280000
  H   0.00000000000000      0.00000000000000     -1.55475576280000
  Cl  1.70491749380000      0.00000000000000      0.06860923720000
  Cl  -0.85245874690000      1.47650186100000      0.06860923720000
  Cl  -0.85245874690000     -1.47650186100000      0.06860923720000


==> anc/Geometries/G2/CLF3.xyz <==
4
Coordinates from ORCA-job CLF3
  Cl  0.00000000000000      0.00000000000000     -0.37749291730000
  F   0.00000000000000      0.00000000000000      1.27305308270000
  F   0.00000000000000      1.72627700000000     -0.28911591730000
  F   0.00000000000000     -1.72627700000000     -0.28911591730000


==> anc/Geometries/G2/CO.xyz <==
2
Coordinates from ORCA-job CO
  O   0.00000000000000      0.00000000000000     -0.48777630450000
  C   0.00000000000000      0.00000000000000      0.65016169550000


==> anc/Geometries/G2/CO2.xyz <==
3
Coordinates from ORCA-job CO2
  C   0.00000000000000      0.00000000000000      0.00000000000000
  O   0.00000000000000      0.00000000000000      1.16915400000000
  O   0.00000000000000      0.00000000000000     -1.16915400000000


==> anc/Geometries/G2/CS.xyz <==
2
Coordinates from ORCA-job CS
  C   0.00000000000000      0.00000000000000      1.12529772520000
  S   0.00000000000000      0.00000000000000     -0.42235527480000


==> anc/Geometries/G2/CS2.xyz <==
3
Coordinates from ORCA-job CS2
  S   0.00000000000000      0.00000000000000      1.56316550000000
  C   0.00000000000000      0.00000000000000      0.00000000000000
  S   0.00000000000000      0.00000000000000     -1.56316550000000


==> anc/Geometries/G2/Cl2.xyz <==
2
Coordinates from ORCA-job Cl2
  Cl  0.00000000000000      0.00000000000000      1.02076378010000
  Cl  0.00000000000000      0.00000000000000     -1.02076378010000


==> anc/Geometries/G2/ClF.xyz <==
2
Coordinates from ORCA-job ClF
  F   0.00000000000000      0.00000000000000      1.07788659230000
  Cl  0.00000000000000      0.00000000000000     -0.58561040770000


==> anc/Geometries/G2/ClNO.xyz <==
3
Coordinates from ORCA-job ClNO
  Cl  -0.25654080060000     -1.03893686380000      0.00000000000000
  N   -0.25779464860000      0.96445239420000      0.00000000000000
  O   0.78655343340000      1.42702430440000      0.00000000000000


==> anc/Geometries/G2/Cyanogen.xyz <==
4
Coordinates from ORCA-job Cyanogen
  N   0.00000000000000      0.00000000000000      1.85399100000000
  C   0.00000000000000      0.00000000000000      0.69022800000000
  C   0.00000000000000      0.00000000000000     -0.69022800000000
  N   0.00000000000000      0.00000000000000     -1.85399100000000


==> anc/Geometries/G2/Cyclobutane.xyz <==
12
Coordinates from ORCA-job Cyclobutane
  C   1.08424300000000      0.00000000000000      0.12485400000000
  C   -1.08424300000000      0.00000000000000      0.12485400000000
  C   0.00000000000000      1.08424300000000     -0.12485400000000
  C   0.00000000000000     -1.08424300000000     -0.12485400000000
  H   1.96586000000000      0.00000000000000     -0.52460100000000
  H   1.42244200000000      0.00000000000000      1.16704500000000
  H   -1.96586000000000      0.00000000000000     -0.52460100000000
  H   -1.42244200000000      0.00000000000000      1.16704500000000
  H   0.00000000000000      1.96586000000000      0.52460100000000
  H   0.00000000000000      1.42244200000000     -1.16704500000000
  H   0.00000000000000     -1.96586000000000      0.52460100000000
  H   0.00000000000000     -1.42244200000000     -1.16704500000000


==> anc/Geometries/G2/Cyclobutene.xyz <==
10
Coordinates from ORCA-job Cyclobutene
  C   0.00000000000000      0.67023800000000      0.78936647270000
  C   0.00000000000000     -0.67023800000000      0.78936647270000
  C   0.00000000000000      0.78602400000000     -0.72497152730000
  C   0.00000000000000     -0.78602400000000     -0.72497152730000
  H   0.00000000000000      1.42005000000000      1.57659547270000
  H   0.00000000000000     -1.42005000000000      1.57659547270000
  H   0.88979000000000      1.24691400000000     -1.17166752730000
  H   -0.88979000000000      1.24691400000000     -1.17166752730000
  H   -0.88979000000000     -1.24691400000000     -1.17166752730000
  H   0.88979000000000     -1.24691400000000     -1.17166752730000


==> anc/Geometries/G2/Cyclopropane.xyz <==
9
Coordinates from ORCA-job Cyclopropane
  C   0.87103673540000      0.00000000000000      0.00000000000000
  C   -0.43551836770000      0.75433994050000      0.00000000000000
  C   -0.43551836770000     -0.75433994050000      0.00000000000000
  H   1.46349367690000      0.00000000000000     -0.91103900000000
  H   1.46349367690000      0.00000000000000      0.91103900000000
  H   -0.73174683840000      1.26742270250000      0.91103900000000
  H   -0.73174683840000      1.26742270250000     -0.91103900000000
  H   -0.73174683840000     -1.26742270250000     -0.91103900000000
  H   -0.73174683840000     -1.26742270250000      0.91103900000000


==> anc/Geometries/G2/Cyclopropene.xyz <==
7
Coordinates from ORCA-job Cyclopropene
  C   1.16158104400000      0.95052975160000      0.02667855770000
  C   -0.00039187550000     -0.01115549160000      0.06776557310000
  C   -0.01218338370000      1.49745011950000      0.04096566930000
  H   2.23682868000000      1.04670883800000      0.00281118850000
  H   -0.27408038530000     -0.57498249870000     -0.83000472770000
  H   -0.23660510450000     -0.54225922110000      0.99562994640000
  H   -0.63048909390000      2.38276059750000      0.03785622090000


==> anc/Geometries/G2/Dimethylamine.xyz <==
10
Coordinates from ORCA-job Dimethylamine
  C   0.01575308400000      0.25369729850000      1.21345380370000
  N   0.01575308400000     -0.55343353420000      0.00000000000000
  C   0.01575308400000      0.25369729850000     -1.21345380370000
  H   -0.80967891600000      0.98941487900000      1.27395110460000
  H   -0.04228991600000     -0.40011625670000      2.09020079710000
  H   0.95789708400000      0.81195093450000      1.27628542270000
  H   -0.80587391600000     -1.15436027990000      0.00000000000000
  H   -0.80967891600000      0.98941487900000     -1.27395110460000
  H   -0.04228991600000     -0.40011625670000     -2.09020079710000
  H   0.95789708400000      0.81195093450000     -1.27628542270000


==> anc/Geometries/G2/Dimethylsulfoxide.xyz <==
10
Coordinates from ORCA-job Dimethylsulfoxide
  S   0.00021736810000     -0.00014483520000      0.00051725790000
  O   -0.00004708390000     -0.00024171270000      1.51191936870000
  C   1.75252865830000      0.00010493160000     -0.55291867140000
  C   -0.36966309630000     -1.71286976180000     -0.55321114030000
  H   2.29407752300000     -0.80881930780000     -0.05352743230000
  H   -1.39978042530000     -1.92791243590000     -0.25900156800000
  H   1.80104625240000     -0.10964919560000     -1.64078008340000
  H   2.17987992050000      0.96169862780000     -0.25859483010000
  H   -0.27245474380000     -1.78349435310000     -1.64104066480000
  H   0.30681845920000     -2.41270818490000     -0.05357961510000


==> anc/Geometries/G2/Ethane.xyz <==
8
Coordinates from ORCA-job Ethane
  C   0.00000000000000      0.00000000000000     -0.76531950000000
  C   0.00000000000000      0.00000000000000      0.76531950000000
  H   1.02100592300000      0.00000000000000     -1.16426500000000
  H   -0.51050296150000     -0.88421706670000     -1.16426500000000
  H   -0.51050296150000      0.88421706670000     -1.16426500000000
  H   -1.02100592300000      0.00000000000000      1.16426500000000
  H   0.51050296150000     -0.88421706670000      1.16426500000000
  H   0.51050296150000      0.88421706670000      1.16426500000000


==> anc/Geometries/G2/Ethanol.xyz <==
9
Coordinates from ORCA-job Ethanol
  C   0.47833631030000      1.19646990760000      0.00000000000000
  C   0.47833631030000     -0.32309909240000      0.00000000000000
  O   -0.87978168970000     -0.75692809240000      0.00000000000000
  H   -0.88119068970000     -1.72593209240000      0.00000000000000
  H   1.01335131030000     -0.69903709240000     -0.88766600000000
  H   1.01335131030000     -0.69903709240000      0.88766600000000
  H   1.50360231030000      1.58297990760000      0.00000000000000
  H   -0.03863868970000      1.57747390760000     -0.88688700000000
  H   -0.03863868970000      1.57747390760000      0.88688700000000


==> anc/Geometries/G2/Ethenone.xyz <==
5
Coordinates from ORCA-job Ethenone
  C   0.04206577600000     -0.02695117990000      0.42224866720000
  C   1.35579843720000      0.00628804010000      0.38272207270000
  O   2.52624537980000      0.03590449700000      0.34750545980000
  H   -0.46343123170000     -0.91086104540000      0.79034902600000
  H   -0.52863357340000      0.82973785870000      0.08652564550000


==> anc/Geometries/G2/Ethylene.xyz <==
6
Coordinates from ORCA-job Ethylene
  C   0.00000000000000      0.00000000000000      0.66546600000000
  C   0.00000000000000      0.00000000000000     -0.66546600000000
  H   0.00000000000000      0.92357900000000      1.23956500000000
  H   0.00000000000000     -0.92357900000000      1.23956500000000
  H   0.00000000000000      0.92357900000000     -1.23956500000000
  H   0.00000000000000     -0.92357900000000     -1.23956500000000


==> anc/Geometries/G2/F2.xyz <==
2
Coordinates from ORCA-job F2
  F   0.00000000000000      0.00000000000000      0.70162600000000
  F   0.00000000000000      0.00000000000000     -0.70162600000000


==> anc/Geometries/G2/F2O.xyz <==
3
Coordinates from ORCA-job 170_f2o_W4-11
  F   0.00000000000000      0.00000000000000      0.00000000000000
  O   0.00000000000000      0.00000000000000      1.40558760000000
  F   1.36902027450000      0.00000000000000      1.72411544680000


==> anc/Geometries/G2/Furan.xyz <==
9
Coordinates from ORCA-job Furan
  O   0.00000000000000      0.00000000000000     -1.13291138690000
  C   0.00000000000000      1.09489300000000     -0.31924038690000
  C   0.00000000000000     -1.09489300000000     -0.31924038690000
  C   0.00000000000000      0.71790500000000      0.98816961310000
  C   0.00000000000000     -0.71790500000000      0.98816961310000
  H   0.00000000000000      2.05010800000000     -0.82175738690000
  H   0.00000000000000     -2.05010800000000     -0.82175738690000
  H   0.00000000000000      1.37460300000000      1.84699461310000
  H   0.00000000000000     -1.37460300000000      1.84699461310000


==> anc/Geometries/G2/G2_list.txt <==
2-butyne
Acetaldehyde
Acethylene
Acetone
AlCl3
AlF3
Allene
Aziridine
BCl3
Benzene
BF3
Bicyclo-1-1-0-butane
CCl2CCl2
CCl4
CF2CF2
CF3-CN
CF4
CH2CH-CN
CH2Cl2
CH2F2
CH3-CH2-CH2-Cl
CH3-CH2-Cl
CH3-CH2-O-CH3
CH3-CH2-SH
CH3-CN
CH3-O-CH3
CH3-O-NO
CH3-S-CH3
CH3-SH
CH3-SiH3
CH3CFO
CH3Cl
CH3COCl
CH3CONH2
CH3COOH
CH3NO2
CH4
CHCl3
Cl2
ClF
CLF3
ClNO
CO
CO2
CS
CS2
Cyanogen
Cyclobutane
Cyclobutene
Cyclopropane
Cyclopropene
Dimethylamine
Dimethylsulfoxide
Ethane
Ethanol
Ethenone
Ethylene
F2
F2O
Furan
Glyoxal
H2
H2CO
H2NNH2
H2O
HCF3
HCl
HCN
HCOOCH3
HCOOH
HF
HOCl
HOOH
Isobutane
Isobutene
Isopropyl-alcohol
Ketene
Li2
LiF
LiH
Methanol
Methylamine
Methylene-cyclopropane
N2
Na2
NaCl
NF3
NH3
NNO
OCS-m1
Oxirane
Ozone
P2
PF3
PH3
Propane
Propene-CS
Propyne
Pyridine
Pyrole
SH2
Si2H6
SiCl4
SiF4
SiH4
SiO
SO2
Spiropentane
Thiooxirane
Thiophene
Trans-1-3-butadiene
Trans-butane
Trans-ethylamine
Trimethyl-amine
Vinyl-chloride
Vynil-fluoride


==> anc/Geometries/G2/Glyoxal.xyz <==
6
Coordinates from ORCA-job Glyoxal
  C   0.00000000000000     -0.76250800000000      0.00000000000000
  C   0.00000000000000      0.76250800000000      0.00000000000000
  O   1.03100900000000     -1.39487850000000      0.00000000000000
  H   -1.00771500000000     -1.22598100000000      0.00000000000000
  O   -1.03100900000000      1.39487850000000      0.00000000000000
  H   1.00771500000000      1.22598100000000      0.00000000000000


==> anc/Geometries/G2/H2.xyz <==
2
Coordinates from ORCA-job H2
  H   0.00000000000000      0.00000000000000      0.37132200000000
  H   0.00000000000000      0.00000000000000     -0.37132200000000


==> anc/Geometries/G2/H2CO.xyz <==
4
Coordinates from ORCA-job H2CO
  O   0.00000000000000      0.00000000000000     -0.60339475770000
  C   0.00000000000000      0.00000000000000      0.60309024230000
  H   0.00000000000000      0.93782500000000      1.19771024230000
  H   0.00000000000000     -0.93782500000000      1.19771024230000


==> anc/Geometries/G2/H2NNH2.xyz <==
6
Coordinates from ORCA-job H2NNH2
  N   0.07012988590000     -0.71497309550000      0.04387454070000
  N   -0.07012988590000      0.71497309550000      0.04387454070000
  H   -0.10449620540000     -1.11389550230000     -0.88075079910000
  H   1.04171395870000     -0.91329404890000      0.27114256300000
  H   0.10449620540000      1.11389550230000     -0.88075079910000
  H   -1.04171395870000      0.91329404890000      0.27114256300000


==> anc/Geometries/G2/H2O.xyz <==
3
Coordinates from ORCA-job H2O
  O   -0.05267234340000     -0.04143217310000      0.00000000000000
  H   -0.05267234340000      0.92710682690000      0.00000000000000
  H   0.88862065660000     -0.26954817310000      0.00000000000000


==> anc/Geometries/G2/HCF3.xyz <==
5
Coordinates from ORCA-job HCF3
  C   0.00000000000000      0.00000000000000     -0.36445548760000
  H   0.00000000000000      0.00000000000000     -1.45722648760000
  F   1.25818133490000      0.00000000000000      0.10250151240000
  F   -0.62909066750000      1.08961699860000      0.10250151240000
  F   -0.62909066750000     -1.08961699860000      0.10250151240000


==> anc/Geometries/G2/HCN.xyz <==
3
Coordinates from ORCA-job HCN
  C   0.00000000000000      0.00000000000000      0.55990823940000
  N   0.00000000000000      0.00000000000000     -0.59715176060000
  H   0.00000000000000      0.00000000000000      1.63030423940000


==> anc/Geometries/G2/HCOOCH3.xyz <==
8
Coordinates from ORCA-job HCOOCH3
  C   -0.92049000000000     -0.06272000000000     -0.15994200000000
  O   -0.90698800000000      1.14374100000000     -0.15731700000000
  O   0.14089400000000     -0.86308800000000      0.02427900000000
  H   -1.81461700000000     -0.68543500000000     -0.31543300000000
  C   1.39265200000000     -0.18313000000000      0.24191900000000
  H   2.13411300000000     -0.97140400000000      0.37055900000000
  H   1.64055100000000      0.44355800000000     -0.61857000000000
  H   1.33573100000000      0.44315200000000      1.13587900000000


==> anc/Geometries/G2/HCOOH.xyz <==
5
Coordinates from ORCA-job HCOOH
  O   0.34003000340000      1.09264810820000      0.00000000000000
  C   0.34003000340000     -0.25459989180000      0.00000000000000
  O   -0.64435099660000     -0.94912089180000      0.00000000000000
  H   -0.59643199660000      1.37257310820000      0.00000000000000
  H   1.37754800340000     -0.61897689180000      0.00000000000000


==> anc/Geometries/G2/HCl.xyz <==
2
Coordinates from ORCA-job HCl
  Cl  0.00000000000000      0.00000000000000     -0.03613484430000
  H   0.00000000000000      0.00000000000000      1.25378315570000


==> anc/Geometries/G2/HF.xyz <==
2
Coordinates from ORCA-job HF
  F   0.00000000000000      0.00000000000000     -0.04704528590000
  H   0.00000000000000      0.00000000000000      0.88684571410000


==> anc/Geometries/G2/HOCl.xyz <==
3
Coordinates from ORCA-job HOCl
  O   0.23009941870000      1.13543622250000      0.00000000000000
  H   1.20549141870000      1.13543622250000      0.00000000000000
  Cl  -0.13999158130000     -0.55207777750000      0.00000000000000


==> anc/Geometries/G2/HOOH.xyz <==
4
Coordinates from ORCA-job HOOH
  O   0.00000000000000     -0.72785250000000      0.02901861480000
  O   0.00000000000000      0.72785250000000      0.02901861480000
  H   0.82556701940000     -0.89134750000000     -0.46054647550000
  H   -0.82556701940000      0.89134750000000     -0.46054647550000


==> anc/Geometries/G2/Isobutane.xyz <==
14
Coordinates from ORCA-job Isobutane
  C   0.00000000000000      0.00000000000000     -0.36397281800000
  H   0.00000000000000      0.00000000000000     -1.46450781800000
  C   -1.46209210700000      0.00000000000000      0.10457218200000
  H   -1.52109737240000      0.00000000000000      1.20106918200000
  H   -1.99757890760000      0.88621596000000     -0.25671781800000
  H   -1.99757890760000     -0.88621596000000     -0.25671781800000
  C   0.73104605350000     -1.26620890730000      0.10457218200000
  H   0.76054868620000     -1.31730896610000      1.20106918200000
  H   0.23130391920000     -2.17306206000000     -0.25671781800000
  H   1.76627498840000     -1.28684610000000     -0.25671781800000
  C   0.73104605350000      1.26620890730000      0.10457218200000
  H   0.76054868620000      1.31730896610000      1.20106918200000
  H   1.76627498840000      1.28684610000000     -0.25671781800000
  H   0.23130391920000      2.17306206000000     -0.25671781800000


==> anc/Geometries/G2/Isobutene.xyz <==
12
Coordinates from ORCA-job Isobutene
  C   0.00000000000000      0.00000000000000      1.43561129680000
  C   0.00000000000000      0.00000000000000      0.09894029680000
  H   0.00000000000000      0.92480500000000      2.00743529680000
  H   0.00000000000000     -0.92480500000000      2.00743529680000
  C   0.00000000000000      1.27826500000000     -0.70272470320000
  H   0.00000000000000      2.16303400000000     -0.05877870320000
  H   0.88006000000000      1.33279200000000     -1.35862770320000
  H   -0.88006000000000      1.33279200000000     -1.35862770320000
  C   0.00000000000000     -1.27826500000000     -0.70272470320000
  H   0.00000000000000     -2.16303400000000     -0.05877870320000
  H   -0.88006000000000     -1.33279200000000     -1.35862770320000
  H   0.88006000000000     -1.33279200000000     -1.35862770320000


==> anc/Geometries/G2/Isopropyl-alcohol.xyz <==
12
Coordinates from ORCA-job Isopropyl-alcohol
  O   -0.00002953020000     -0.00039316810000     -0.00000339060000
  C   0.00007505430000      0.00060812850000      1.43112948730000
  H   0.92457229910000     -0.00461794210000     -0.29297879580000
  H   0.48290926700000      0.92188941060000      1.80081085930000
  C   -1.46321737220000      0.01404674010000      1.85690416530000
  C   0.76053086320000     -1.20736694850000      1.98257122200000
  H   -1.96739883010000     -0.89410876740000      1.50750547520000
  H   0.29942551700000     -2.13780569620000      1.63234909580000
  H   -1.97660820230000      0.87803972260000      1.42354632910000
  H   1.80701944070000     -1.19943215830000      1.65032056830000
  H   -1.55114259640000      0.06514172170000      2.94760735920000
  H   0.76213626630000     -1.20932469770000      3.07896718930000


==> anc/Geometries/G2/Ketene.xyz <==
5
Coordinates from ORCA-job Ketene
  C   0.00000000000000      0.00000000000000      1.29642040710000
  C   0.00000000000000      0.00000000000000     -0.01851459290000
  H   0.00000000000000      0.93963700000000      1.83435840710000
  H   0.00000000000000     -0.93963700000000      1.83435840710000
  O   0.00000000000000      0.00000000000000     -1.18989659290000


==> anc/Geometries/G2/Li2.xyz <==
2
Coordinates from ORCA-job Li2
  Li  0.00000000000000      0.00000000000000      1.36152600000000
  Li  0.00000000000000      0.00000000000000     -1.36152600000000


==> anc/Geometries/G2/LiF.xyz <==
2
Coordinates from ORCA-job LiF
  Li  0.00000000000000      0.00000000000000      1.13321356740000
  F   0.00000000000000      0.00000000000000     -0.41848943260000


==> anc/Geometries/G2/LiH.xyz <==
2
Coordinates from ORCA-job LiH
  Li  0.00000000000000      0.00000000000000     -0.20361199790000
  H   0.00000000000000      0.00000000000000      1.41745100210000


==> anc/Geometries/G2/Methanol.xyz <==
6
Coordinates from ORCA-job Methanol
  C   0.02654181600000      0.72607483890000      0.00000000000000
  O   0.02654181600000     -0.69311916110000      0.00000000000000
  H   1.07419781600000      1.03926483890000      0.00000000000000
  H   -0.89688018400000     -0.98568316110000      0.00000000000000
  H   -0.45729218400000      1.15073683890000     -0.89339600000000
  H   -0.45729218400000      1.15073683890000      0.89339600000000


==> anc/Geometries/G2/Methylamine.xyz <==
7
Coordinates from ORCA-job Methylamine
  C   0.03021371360000      0.73952918420000      0.00000000000000
  N   0.03021371360000     -0.72582481580000      0.00000000000000
  H   -0.96439828640000      1.21980618420000      0.00000000000000
  H   -0.48059028640000     -1.06747581580000      0.81235800000000
  H   -0.48059028640000     -1.06747581580000     -0.81235800000000
  H   0.57301471360000      1.09728118420000      0.88176500000000
  H   0.57301471360000      1.09728118420000     -0.88176500000000


==> anc/Geometries/G2/Methylene-cyclopropane.xyz <==
10
Coordinates from ORCA-job Methylene-cyclopropane
  C   0.00000000000000      0.00000000000000      0.30804229260000
  C   0.00000000000000      0.77014600000000     -0.94389370740000
  C   0.00000000000000     -0.77014600000000     -0.94389370740000
  C   0.00000000000000      0.00000000000000      1.63044529260000
  H   0.91271500000000      1.27943600000000     -1.25056170740000
  H   -0.91271500000000      1.27943600000000     -1.25056170740000
  H   -0.91271500000000     -1.27943600000000     -1.25056170740000
  H   0.91271500000000     -1.27943600000000     -1.25056170740000
  H   0.00000000000000      0.92721000000000      2.19928429260000
  H   0.00000000000000     -0.92721000000000      2.19928429260000


==> anc/Geometries/G2/N2.xyz <==
2
Coordinates from ORCA-job N2
  N   0.00000000000000      0.00000000000000      0.55272812620000
  N   0.00000000000000      0.00000000000000     -0.55272812620000


==> anc/Geometries/G2/NF3.xyz <==
4
Coordinates from ORCA-job NF3
  N   0.00000000000000      0.00000000000000     -0.49224259860000
  F   -1.24034931470000      0.00000000000000      0.12093840140000
  F   0.62017465740000     -1.07417401610000      0.12093840140000
  F   0.62017465740000      1.07417401610000      0.12093840140000


==> anc/Geometries/G2/NH3.xyz <==
4
Coordinates from ORCA-job NH3
  N   0.00000000000000      0.00000000000000     -0.07066261680000
  H   0.93852421590000      0.00000000000000      0.32727038320000
  H   -0.46926210790000      0.81278581300000      0.32727038320000
  H   -0.46926210790000     -0.81278581300000      0.32727038320000


==> anc/Geometries/G2/NNO.xyz <==
3
Coordinates from ORCA-job NNO
  N   0.00000000000000      0.00000000000000      1.20680050530000
  N   0.00000000000000      0.00000000000000      0.07244950530000
  O   0.00000000000000      0.00000000000000     -1.11994549470000


==> anc/Geometries/G2/Na2.xyz <==
2
Coordinates from ORCA-job Na2
  Na  0.00000000000000      0.00000000000000      1.51941800000000
  Na  0.00000000000000      0.00000000000000     -1.51941800000000


==> anc/Geometries/G2/NaCl.xyz <==
2
Coordinates from ORCA-job NaCl
  Na  0.00000000000000      0.00000000000000      1.43339684420000
  Cl  0.00000000000000      0.00000000000000     -0.94236615580000


==> anc/Geometries/G2/OCS-m1.xyz <==
3
Coordinates from ORCA-job OCS-m1
  O   0.00000000000000      0.00000000000000      1.69354966610000
  C   0.00000000000000      0.00000000000000      0.52862666610000
  S   0.00000000000000      0.00000000000000     -1.04565333390000


==> anc/Geometries/G2/Oxirane.xyz <==
7
Coordinates from ORCA-job Oxirane
  C   0.00000000000000      0.73454200000000     -0.42565358710000
  O   0.00000000000000      0.00000000000000      0.80188841290000
  C   0.00000000000000     -0.73454200000000     -0.42565358710000
  H   0.92068400000000      1.27495300000000     -0.64754558710000
  H   -0.92068400000000      1.27495300000000     -0.64754558710000
  H   -0.92068400000000     -1.27495300000000     -0.64754558710000
  H   0.92068400000000     -1.27495300000000     -0.64754558710000


==> anc/Geometries/G2/Ozone.xyz <==
3
Coordinates from ORCA-job Ozone
  O   0.00000000000000      1.08332901680000     -0.21730741430000
  O   0.00000000000000      0.00000000000000      0.43461482860000
  O   0.00000000000000     -1.08332901680000     -0.21730741430000


==> anc/Geometries/G2/P2.xyz <==
2
Coordinates from ORCA-job P2
  P   0.00000000000000      0.00000000000000      0.95224650000000
  P   0.00000000000000      0.00000000000000     -0.95224650000000


==> anc/Geometries/G2/PF3.xyz <==
4
Coordinates from ORCA-job PF3
  P   0.00000000000000      0.00000000000000     -0.51129648390000
  F   1.38713814630000      0.00000000000000      0.27786151610000
  F   -0.69356907320000      1.20129687330000      0.27786151610000
  F   -0.69356907320000     -1.20129687330000      0.27786151610000


==> anc/Geometries/G2/PH3.xyz <==
4
Coordinates from ORCA-job PH3
  P   0.00000000000000      0.00000000000000     -0.06871636860000
  H   1.19650034890000      0.00000000000000      0.70395963140000
  H   -0.59825017450000      1.03619969780000      0.70395963140000
  H   -0.59825017450000     -1.03619969780000      0.70395963140000


==> anc/Geometries/G2/Propane.xyz <==
11
Coordinates from ORCA-job Propane
  C   0.00000000000000      0.00000000000000      0.57780671650000
  C   0.00000000000000      1.27687100000000     -0.26903928350000
  C   0.00000000000000     -1.27687100000000     -0.26903928350000
  H   -0.87761100000000      0.00000000000000      1.23853171650000
  H   0.87761100000000      0.00000000000000      1.23853171650000
  H   0.00000000000000      2.17595100000000      0.35799871650000
  H   0.00000000000000     -2.17595100000000      0.35799871650000
  H   0.88465400000000      1.32154100000000     -0.91652428350000
  H   -0.88465400000000      1.32154100000000     -0.91652428350000
  H   -0.88465400000000     -1.32154100000000     -0.91652428350000
  H   0.88465400000000     -1.32154100000000     -0.91652428350000


==> anc/Geometries/G2/Propene-CS.xyz <==
9
Coordinates from ORCA-job Propene-CS
  C   0.43871825350000      1.20064857440000      0.00000000000000
  C   0.43871825350000     -0.13272642560000      0.00000000000000
  H   -0.48793274650000      1.77177757440000      0.00000000000000
  H   1.36214625350000      1.77363357440000      0.00000000000000
  H   1.39444025350000     -0.65922142560000      0.00000000000000
  C   -0.78857174650000     -0.99889742560000      0.00000000000000
  H   -1.70404174650000     -0.39769842560000      0.00000000000000
  H   -0.81135474650000     -1.65517842560000     -0.88052800000000
  H   -0.81135474650000     -1.65517842560000      0.88052800000000


==> anc/Geometries/G2/Propyne.xyz <==
7
Coordinates from ORCA-job Propyne
  C   0.00000000000000      0.00000000000000      0.15901739690000
  C   0.00000000000000      0.00000000000000      1.36617939690000
  C   0.00000000000000      0.00000000000000     -1.30170660310000
  H   0.00000000000000      0.00000000000000      2.43222839690000
  H   -1.02244894410000      0.00000000000000     -1.69776260310000
  H   0.51122447210000      0.88546675970000     -1.69776260310000
  H   0.51122447210000     -0.88546675970000     -1.69776260310000


==> anc/Geometries/G2/Pyridine.xyz <==
11
Coordinates from ORCA-job Pyridine
  N   0.00000000000000      0.00000000000000     -1.39309165520000
  C   0.00000000000000      0.00000000000000      1.41353234480000
  C   0.00000000000000      1.14216300000000     -0.69402565520000
  C   0.00000000000000     -1.14216300000000     -0.69402565520000
  C   0.00000000000000     -1.19863600000000      0.70098234480000
  C   0.00000000000000      1.19863600000000      0.70098234480000
  H   0.00000000000000      0.00000000000000      2.50041234480000
  H   0.00000000000000      2.05974700000000     -1.28073865520000
  H   0.00000000000000     -2.05974700000000     -1.28073865520000
  H   0.00000000000000     -2.15793100000000      1.21040834480000
  H   0.00000000000000      2.15793100000000      1.21040834480000


==> anc/Geometries/G2/Pyrole.xyz <==
10
Coordinates from ORCA-job Pyrole
  H   0.00000000000000      0.00000000000000      2.12955442760000
  N   0.00000000000000      0.00000000000000      1.12167842760000
  C   0.00000000000000      1.12540600000000      0.33100742760000
  C   0.00000000000000     -1.12540600000000      0.33100742760000
  C   0.00000000000000      0.71255000000000     -0.98402157240000
  C   0.00000000000000     -0.71255000000000     -0.98402157240000
  H   0.00000000000000      2.11371400000000      0.76756442760000
  H   0.00000000000000     -2.11371400000000      0.76756442760000
  H   0.00000000000000      1.36143400000000     -1.84951057240000
  H   0.00000000000000     -1.36143400000000     -1.84951057240000


==> anc/Geometries/G2/SH2.xyz <==
3
Coordinates from ORCA-job SH2
  S   0.00000000000000      0.00000000000000     -0.05520831890000
  H   0.00000000000000      0.97735200000000      0.87570968110000
  H   0.00000000000000     -0.97735200000000      0.87570968110000


==> anc/Geometries/G2/SO2.xyz <==
3
Coordinates from ORCA-job SO2
  S   0.00000000000000      0.00000000000000      0.37095640010000
  O   0.00000000000000      1.26173936120000     -0.37075047060000
  O   0.00000000000000     -1.26173936120000     -0.37075047060000


==> anc/Geometries/G2/Si2H6.xyz <==
8
Coordinates from ORCA-job Si2H6
  Si  0.00000000000000      0.00000000000000     -1.17511550000000
  Si  0.00000000000000      0.00000000000000      1.17511550000000
  H   1.39388402660000      0.00000000000000     -1.69917600000000
  H   -0.69694201330000     -1.20713897700000     -1.69917600000000
  H   -0.69694201330000      1.20713897700000     -1.69917600000000
  H   -1.39388402660000      0.00000000000000      1.69917600000000
  H   0.69694201330000     -1.20713897700000      1.69917600000000
  H   0.69694201330000      1.20713897700000      1.69917600000000


==> anc/Geometries/G2/SiCl4.xyz <==
5
Coordinates from ORCA-job SiCl4
  Si  0.00000000000000      0.00000000000000      0.00000000000000
  Cl  0.00000000000000      0.00000000000000      2.04723897000000
  Cl  1.93015541120000      0.00000000000000     -0.68241298980000
  Cl  -0.96507770540000     -1.67156361940000     -0.68241299020000
  Cl  -0.96507770540000      1.67156361940000     -0.68241299020000


==> anc/Geometries/G2/SiF4.xyz <==
5
Coordinates from ORCA-job SiF4-new
  Si  -0.00000000000000     -0.00000000000000      0.00006745410000
  F   -0.00000000000000     -0.00000000000000     -1.57862100200000
  F   -1.48826147590000      0.00000000000000      0.52617388980000
  F   0.74413073790000     -1.28887224560000      0.52617388980000
  F   0.74413073790000      1.28887224560000      0.52617388980000


==> anc/Geometries/G2/SiH4.xyz <==
5
Coordinates from ORCA-job SiH4
  Si  0.00000000000000      0.00000000000000      0.00000000000000
  H   0.85793492690000     -0.85793492690000      0.85793492690000
  H   0.85793492690000      0.85793492690000     -0.85793492690000
  H   -0.85793492690000     -0.85793492690000     -0.85793492690000
  H   -0.85793492690000      0.85793492690000      0.85793492690000


==> anc/Geometries/G2/SiO.xyz <==
2
Coordinates from ORCA-job SiO
  Si  0.00000000000000      0.00000000000000     -0.55430661980000
  O   0.00000000000000      0.00000000000000      0.96954538020000


==> anc/Geometries/G2/Spiropentane.xyz <==
13
Coordinates from ORCA-job Spiropentane
  C   0.00000000000000      0.00000000000000      0.00000000000000
  C   0.76471800000000      0.00000000000000      1.27305900000000
  C   -0.76471800000000      0.00000000000000      1.27305900000000
  C   0.00000000000000     -0.76471800000000     -1.27305900000000
  C   0.00000000000000      0.76471800000000     -1.27305900000000
  H   1.27095000000000      0.91372400000000      1.57791500000000
  H   1.27095000000000     -0.91372400000000      1.57791500000000
  H   -1.27095000000000      0.91372400000000      1.57791500000000
  H   -1.27095000000000     -0.91372400000000      1.57791500000000
  H   -0.91372400000000     -1.27095000000000     -1.57791500000000
  H   0.91372400000000     -1.27095000000000     -1.57791500000000
  H   -0.91372400000000      1.27095000000000     -1.57791500000000
  H   0.91372400000000      1.27095000000000     -1.57791500000000


==> anc/Geometries/G2/Thiooxirane.xyz <==
7
Coordinates from ORCA-job Thiooxirane
  C   0.00000000000000      0.74116800000000      0.87686210810000
  S   0.00000000000000      0.00000000000000     -0.80403689190000
  C   0.00000000000000     -0.74116800000000      0.87686210810000
  H   -0.91452200000000      1.25840700000000      1.15645910810000
  H   0.91452200000000      1.25840700000000      1.15645910810000
  H   0.91452200000000     -1.25840700000000      1.15645910810000
  H   -0.91452200000000     -1.25840700000000      1.15645910810000


==> anc/Geometries/G2/Thiophene.xyz <==
9
Coordinates from ORCA-job Thiophene
  S   0.00000000000000      0.00000000000000     -1.15539395290000
  C   0.00000000000000      1.24365614130000      0.05589086020000
  C   0.00000000000000     -1.24365614130000      0.05589086020000
  C   0.00000000000000      0.71489901300000      1.31691717630000
  C   0.00000000000000     -0.71489901300000      1.31691717630000
  H   0.00000000000000      2.28512263100000     -0.23606072560000
  H   0.00000000000000     -2.28512263100000     -0.23606072560000
  H   0.00000000000000      1.32026509730000      2.21703169540000
  H   0.00000000000000     -1.32026509730000      2.21703169540000


==> anc/Geometries/G2/Trans-1-3-butadiene.xyz <==
10
Coordinates from ORCA-job Trans-1-3-butadiene
  C   -0.60193200000000     -1.75131250000000      0.00000000000000
  C   -0.60193200000000     -0.41077150000000      0.00000000000000
  C   0.60193200000000      0.41077150000000      0.00000000000000
  C   0.60193200000000      1.75131250000000      0.00000000000000
  H   -1.52444150000000     -2.32389600000000      0.00000000000000
  H   0.32530200000000     -2.32038650000000      0.00000000000000
  H   -1.55158700000000      0.12518550000000      0.00000000000000
  H   1.55158700000000     -0.12518550000000      0.00000000000000
  H   -0.32530200000000      2.32038650000000      0.00000000000000
  H   1.52444150000000      2.32389600000000      0.00000000000000


==> anc/Geometries/G2/Trans-butane.xyz <==
14
Coordinates from ORCA-job Trans-butane
  C   -0.70479650000000     -1.83477950000000      0.00000000000000
  C   -0.70479650000000     -0.30284950000000      0.00000000000000
  C   0.70479650000000      0.30284950000000      0.00000000000000
  C   0.70479650000000      1.83477950000000      0.00000000000000
  H   -1.72443900000000     -2.23671700000000      0.00000000000000
  H   1.72443900000000      2.23671700000000      0.00000000000000
  H   -0.19060250000000     -2.23067450000000      0.88464100000000
  H   -0.19060250000000     -2.23067450000000     -0.88464100000000
  H   0.19060250000000      2.23067450000000      0.88464100000000
  H   0.19060250000000      2.23067450000000     -0.88464100000000
  H   -1.25538950000000      0.06451150000000     -0.87801900000000
  H   -1.25538950000000      0.06451150000000      0.87801900000000
  H   1.25538950000000     -0.06451150000000     -0.87801900000000
  H   1.25538950000000     -0.06451150000000      0.87801900000000


==> anc/Geometries/G2/Trans-ethylamine.xyz <==
10
Coordinates from ORCA-job Trans-ethylamine
  C   0.46839367260000      1.22714191390000      0.00000000000000
  C   0.46839367260000     -0.30719108610000      0.00000000000000
  N   -0.85062632740000     -0.95004408610000      0.00000000000000
  H   1.48920967260000      1.63001891390000      0.00000000000000
  H   -0.04624332740000      1.62021691390000     -0.88628500000000
  H   -0.04624332740000      1.62021691390000      0.88628500000000
  H   1.01470767260000     -0.67678008610000      0.87707700000000
  H   1.01470767260000     -0.67678008610000     -0.87707700000000
  H   -1.38070232740000     -0.63517208610000     -0.81256900000000
  H   -1.38070232740000     -0.63517208610000      0.81256900000000


==> anc/Geometries/G2/Trimethyl-amine.xyz <==
13
Coordinates from ORCA-job Trimethyl-amine
  N   0.00000000000000      0.00000000000000     -0.34632931310000
  C   1.38893981270000      0.00000000000000      0.08629668690000
  C   -0.69446990640000      1.20285716220000      0.08629668690000
  C   -0.69446990640000     -1.20285716220000      0.08629668690000
  H   1.50507721480000      0.00000000000000      1.18946968690000
  H   1.89859607650000      0.88691073620000     -0.30649131310000
  H   1.89859607650000     -0.88691073620000     -0.30649131310000
  H   -0.75253860740000      1.30343510270000      1.18946968690000
  H   -1.71738526670000      1.20077706570000     -0.30649131310000
  H   -0.18121080980000      2.08768780190000     -0.30649131310000
  H   -0.75253860740000     -1.30343510270000      1.18946968690000
  H   -0.18121080980000     -2.08768780190000     -0.30649131310000
  H   -1.71738526670000     -1.20077706570000     -0.30649131310000


==> anc/Geometries/G2/Vinyl-chloride.xyz <==
6
Coordinates from ORCA-job Vinyl-chloride
  C   0.80946893170000      0.23572313240000      0.00000000000000
  C   0.80946893170000      1.56301113240000      0.00000000000000
  Cl  -0.65231606830000     -0.72880386760000      0.00000000000000
  H   1.70645193170000     -0.37326486760000      0.00000000000000
  H   -0.10478806830000      2.14725013240000      0.00000000000000
  H   1.75555593170000      2.09635313240000      0.00000000000000


==> anc/Geometries/G2/Vynil-fluoride.xyz <==
6
Coordinates from ORCA-job Vynil-fluoride
  C   0.44970678320000     -0.11500455600000      0.00000000000000
  C   0.44970678320000      1.20976644400000      0.00000000000000
  F   -0.68732821680000     -0.83865355600000      0.00000000000000
  H   1.33171678320000     -0.74930855600000      0.00000000000000
  H   -0.47508421680000      1.77659344400000      0.00000000000000
  H   1.39095578320000      1.74694244400000      0.00000000000000


==> anc/Geometries/G3/1,3-DiFluorobenzene.xyz <==
12
Coordinates from ORCA-job 1,3-DiFluorobenzene-new
  F   0.00000000000000      2.35178400000000     -0.93289350850000
  C   0.00000000000000      1.18700300000000     -0.25496750850000
  C   0.00000000000000     -1.21535500000000      1.13578649150000
  C   0.00000000000000      0.00000000000000     -0.97917050850000
  C   0.00000000000000      1.21535500000000      1.13578649150000
  C   0.00000000000000      0.00000000000000      1.82267349150000
  C   0.00000000000000     -1.18700300000000     -0.25496750850000
  H   0.00000000000000      0.00000000000000     -2.06264650850000
  H   0.00000000000000      2.16816400000000      1.65338949150000
  H   0.00000000000000      0.00000000000000      2.90865449150000
  F   0.00000000000000     -2.35178400000000     -0.93289350850000
  H   0.00000000000000     -2.16816400000000      1.65338949150000


==> anc/Geometries/G3/1,3-cyclohexadiene.xyz <==
14
Coordinates from ORCA-job 1,3-cyclohexadiene-new
  H   1.26188200000000      0.26570000000000     -2.06322105790000
  C   0.74156900000000     -0.20721900000000     -1.22200705790000
  C   0.72106700000000      0.13515800000000      1.23373694210000
  C   -1.42094400000000     -0.12590100000000      0.08723494210000
  C   -0.72106700000000     -0.13515800000000      1.23373694210000
  C   -0.74156900000000      0.20721900000000     -1.22200705790000
  C   1.42094400000000      0.12590100000000      0.08723494210000
  H   1.21425500000000      0.32445100000000      2.18460394210000
  H   -2.49602300000000     -0.29245000000000      0.08934794210000
  H   -1.21425500000000     -0.32445100000000      2.18460394210000
  H   -0.82068600000000      1.29527400000000     -1.38908805790000
  H   2.49602300000000      0.29245000000000      0.08934794210000
  H   0.82068600000000     -1.29527400000000     -1.38908805790000
  H   -1.26188200000000     -0.26570000000000     -2.06322105790000


==> anc/Geometries/G3/1,4-DiFluorobenzene.xyz <==
12
Coordinates from ORCA-job 1,4-DiFluorobenzene-new
  C   0.00000000000000      0.00000000000000      1.37155300000000
  C   0.00000000000000      1.21668500000000      0.69769700000000
  C   0.00000000000000      1.21668500000000     -0.69769700000000
  C   0.00000000000000      0.00000000000000     -1.37155300000000
  C   0.00000000000000     -1.21668500000000     -0.69769700000000
  C   0.00000000000000     -1.21668500000000      0.69769700000000
  F   0.00000000000000      0.00000000000000      2.72198700000000
  F   0.00000000000000      0.00000000000000     -2.72198700000000
  H   0.00000000000000      2.14280700000000      1.26262700000000
  H   0.00000000000000      2.14280700000000     -1.26262700000000
  H   0.00000000000000     -2.14280700000000     -1.26262700000000
  H   0.00000000000000     -2.14280700000000      1.26262700000000


==> anc/Geometries/G3/2,5-Dihydrothiophene.xyz <==
11
Coordinates from ORCA-job 2,5-Dihydrothiophene-new
  S   0.00000000000000      0.00000000000000     -1.21297645940000
  C   0.00000000000000      1.35433658830000      0.05014563910000
  C   0.00000000000000     -1.35433658830000      0.05014563910000
  C   0.00000000000000      0.66597135510000      1.38703558540000
  C   0.00000000000000     -0.66597135510000      1.38703558540000
  H   0.88465142640000      1.98880361410000     -0.08405945580000
  H   -0.88465142640000     -1.98880361410000     -0.08405945580000
  H   -0.88465142640000      1.98880361410000     -0.08405945580000
  H   0.88465142640000     -1.98880361410000     -0.08405945580000
  H   0.00000000000000      1.26328733040000      2.29597820300000
  H   0.00000000000000     -1.26328733040000      2.29597820300000


==> anc/Geometries/G3/2-methyl.xyz <==
12
Coordinates from ORCA-job 2-methyl-new
  H   -0.30697231750000      2.68315665320000      0.00000000000000
  S   -1.12132431750000      0.35556065320000      0.00000000000000
  C   0.14699168250000     -0.85157934680000      0.00000000000000
  H   2.30318168250000     -0.80888534680000      0.00000000000000
  H   2.18764968250000      1.82555865320000      0.00000000000000
  C   0.03273768250000      1.65619365320000      0.00000000000000
  C   1.31333968250000      1.18320465320000      0.00000000000000
  C   1.37500868250000     -0.24565934680000      0.00000000000000
  C   -0.16995931750000     -2.31791534680000      0.00000000000000
  H   0.75942668250000     -2.89621234680000      0.00000000000000
  H   -0.74830831750000     -2.61396934680000     -0.88386600000000
  H   -0.74830831750000     -2.61396934680000      0.88386600000000


==> anc/Geometries/G3/3-methyl.xyz <==
20
Coordinates from ORCA-job 3-methyl-new
  C   0.00000029660000      0.00495446840000     -0.00119398260000
  C   1.26437106960000      0.00174582190000     -0.88518813110000
  C   -1.26437075360000      0.00174771850000     -0.88518778090000
  C   2.58513401200000      0.20393129870000     -0.13318116080000
  C   -2.58513358730000      0.20393135570000     -0.13318011360000
  C   -0.00000093820000     -1.16025516420000      1.00039845810000
  H   0.00000098500000      0.94618698080000      0.57318330770000
  H   1.16374202430000      0.79649156190000     -1.63761833170000
  H   -1.16374214210000      0.79649520580000     -1.63761618810000
  H   1.30433657280000     -0.94342864990000     -1.44727789850000
  H   -1.30433620230000     -0.94342547740000     -1.44727970400000
  H   3.42701521810000      0.26293865430000     -0.83262458860000
  H   -3.42701494700000      0.26293993870000     -0.83262325990000
  H   2.57098881610000      1.13513256530000      0.44724511450000
  H   -2.57098850370000      1.13513147600000      0.44724801480000
  H   2.79535807900000     -0.61667388810000      0.56136687330000
  H   -2.79535732310000     -0.61667527260000      0.56136631710000
  H   -0.00000167630000     -2.12436241110000      0.47385253790000
  H   0.88095392940000     -1.13650384350000      1.65037806930000
  H   -0.88095600970000     -1.13650232420000      1.65037773290000


==> anc/Geometries/G3/Acetic.xyz <==
13
Coordinates from ORCA-job Acetic-new
  O   0.00000000000000      0.00000000000000      0.65337455130000
  C   -0.02936400000000      1.21556600000000     -0.03330444870000
  O   0.43045600000000      1.36705300000000     -1.12943244870000
  C   -0.65785000000000      2.27236900000000      0.83717255130000
  C   0.02936400000000     -1.21556600000000     -0.03330444870000
  O   -0.43045600000000     -1.36705300000000     -1.12943244870000
  C   0.65785000000000     -2.27236900000000      0.83717255130000
  H   0.56654900000000     -3.24470900000000      0.35202355130000
  H   0.17590700000000     -2.29230400000000      1.81974255130000
  H   1.71563300000000     -2.03531800000000      0.99686255130000
  H   -0.56654900000000      3.24470900000000      0.35202355130000
  H   -0.17590700000000      2.29230400000000      1.81974255130000
  H   -1.71563300000000      2.03531800000000      0.99686255130000


==> anc/Geometries/G3/C4H4N2.xyz <==
10
Coordinates from ORCA-job C4H4N2-new
  H   0.00000000000000      2.06727800000000      1.25702400000000
  N   0.00000000000000      0.00000000000000     -1.40950300000000
  N   0.00000000000000      0.00000000000000      1.40950300000000
  C   0.00000000000000      1.13316900000000     -0.69842600000000
  C   0.00000000000000     -1.13316900000000     -0.69842600000000
  C   0.00000000000000     -1.13316900000000      0.69842600000000
  C   0.00000000000000      1.13316900000000      0.69842600000000
  H   0.00000000000000      2.06727800000000     -1.25702400000000
  H   0.00000000000000     -2.06727800000000     -1.25702400000000
  H   0.00000000000000     -2.06727800000000      1.25702400000000


==> anc/Geometries/G3/C4H6.xyz <==
10
Coordinates from ORCA-job C4H6-new
  H   0.61008300000000      1.98191500000000     -1.47391200000000
  C   0.37893300000000      1.68978900000000     -0.44136400000000
  H   1.32082900000000      1.52127800000000      0.08777700000000
  C   -0.49361800000000      0.45714400000000     -0.41462800000000
  H   -0.13302600000000      2.54049200000000      0.02674300000000
  C   -0.17740400000000     -0.67403600000000      0.16305100000000
  H   -1.45885900000000      0.52943900000000     -0.91947600000000
  C   0.14194600000000     -1.80273200000000      0.74135600000000
  H   0.67085400000000     -2.59020800000000      0.20670800000000
  H   -0.10902500000000     -2.00390800000000      1.78167000000000


==> anc/Geometries/G3/C4H6O.xyz <==
11
Coordinates from ORCA-job C4H6O-new
  O   0.00000000000000      0.00000000000000     -0.31331482750000
  C   0.00000000000000      1.17558129600000      0.38727432820000
  C   0.00000000000000     -1.17558129600000      0.38727432820000
  C   0.00000000000000      2.35779249800000     -0.22316885370000
  C   0.00000000000000     -2.35779249800000     -0.22316885370000
  H   0.00000000000000      1.06570355070000      1.47144055620000
  H   0.00000000000000     -1.06570355070000      1.47144055620000
  H   0.00000000000000      3.26707286670000      0.36556585550000
  H   0.00000000000000     -3.26707286670000      0.36556585550000
  H   0.00000000000000      2.43943793620000     -1.30471534280000
  H   0.00000000000000     -2.43943793620000     -1.30471534280000


==> anc/Geometries/G3/C4H8O2.xyz <==
14
Coordinates from ORCA-job C4H8O2-new
  H   -1.26261700000000      0.24908100000000      2.02525000000000
  H   -1.26261700000000      0.24908100000000     -2.02525000000000
  C   0.73797100000000      0.19248100000000      1.17171800000000
  C   0.73797100000000      0.19248100000000     -1.17171800000000
  H   1.26261700000000     -0.24908100000000     -2.02525000000000
  C   -0.73797100000000     -0.19248100000000     -1.17171800000000
  C   -0.73797100000000     -0.19248100000000      1.17171800000000
  H   0.83306000000000      1.28995000000000      1.22530500000000
  H   0.83306000000000      1.28995000000000     -1.22530500000000
  O   1.38205200000000     -0.29742600000000      0.00000000000000
  H   -0.83306000000000     -1.28995000000000     -1.22530500000000
  H   -0.83306000000000     -1.28995000000000      1.22530500000000
  O   -1.38205200000000      0.29742600000000      0.00000000000000
  H   1.26261700000000     -0.24908100000000      2.02525000000000


==> anc/Geometries/G3/C5H8.xyz <==
13
Coordinates from ORCA-job C5H8-new
  C   0.00000000000000      0.00000000000000      0.00000000000000
  C   0.00000000000000      0.00000000000000      1.34418200000000
  C   1.27395400000000      0.00000000000000      2.07362500000000
  C   1.42064900000000      0.00002800000000      3.40590800000000
  C   -1.28680700000000      0.00007700000000      2.13341700000000
  H   0.92667700000000     -0.00002800000000     -0.56866700000000
  H   -0.92270700000000      0.00002800000000     -0.57353200000000
  H   2.16701600000000     -0.00002500000000      1.44865800000000
  H   2.40572600000000      0.00002500000000      3.86298600000000
  H   0.57338200000000      0.00005400000000      4.08595300000000
  H   -1.35289600000000      0.88138200000000      2.78400900000000
  H   -2.15719200000000      0.00030500000000      1.47113700000000
  H   -1.35318400000000     -0.88150500000000      2.78360400000000


==> anc/Geometries/G3/C6H12.xyz <==
18
Coordinates from ORCA-job C6H12-new
  C   0.00000000000000     -1.46713597300000      0.22924450000000
  C   1.27057702340000      0.73356798650000      0.22924450000000
  C   -1.27057702340000      0.73356798650000      0.22924450000000
  C   -1.27057702340000     -0.73356798650000     -0.22924450000000
  C   1.27057702340000     -0.73356798650000     -0.22924450000000
  C   0.00000000000000      1.46713597300000     -0.22924450000000
  H   0.00000000000000     -1.53549319820000      1.32758400000000
  H   0.00000000000000     -2.49852600690000     -0.14654950000000
  H   1.32977611700000      0.76774659910000      1.32758400000000
  H   2.16378699400000      1.24926300350000     -0.14654950000000
  H   -1.32977611700000      0.76774659910000      1.32758400000000
  H   -2.16378699400000      1.24926300350000     -0.14654950000000
  H   -1.32977611700000     -0.76774659910000     -1.32758400000000
  H   -2.16378699400000     -1.24926300350000      0.14654950000000
  H   1.32977611700000     -0.76774659910000     -1.32758400000000
  H   2.16378699400000     -1.24926300350000      0.14654950000000
  H   0.00000000000000      1.53549319820000     -1.32758400000000
  H   0.00000000000000      2.49852600690000      0.14654950000000


==> anc/Geometries/G3/C6H5-CH3.xyz <==
15
Coordinates from ORCA-job C6H5-CH3-new
  C   -0.00388722450000      0.95138825650000      0.00000000000000
  C   -0.00673022450000      0.23177525650000      1.20238600000000
  C   -0.00673022450000      0.23177525650000     -1.20238600000000
  C   -0.00606022450000     -1.16371774350000      1.20546200000000
  C   -0.00606022450000     -1.16371774350000     -1.20546200000000
  C   -0.00500922450000     -1.86757374350000      0.00000000000000
  C   0.02822377550000      2.46287625650000      0.00000000000000
  H   1.06004977550000      2.83940625650000      0.00000000000000
  H   -0.46678222450000      2.87493725650000     -0.88600700000000
  H   -0.46678222450000      2.87493725650000      0.88600700000000
  H   -0.01067422450000     -1.70111874350000      2.15043900000000
  H   -0.01067422450000     -1.70111874350000     -2.15043900000000
  H   -0.00767622450000     -2.95434274350000      0.00000000000000
  H   -0.01150022450000      0.77203825650000      2.14686400000000
  H   -0.01150022450000      0.77203825650000     -2.14686400000000


==> anc/Geometries/G3/C6H5-NH2.xyz <==
14
Coordinates from ORCA-job C6H5-NH2-new
  C   -0.00768317140000      0.94611427310000      0.00000000000000
  C   -0.00399617140000      0.22865127310000      1.20831600000000
  C   -0.00399617140000      0.22865127310000     -1.20831600000000
  C   0.00496282860000     -1.16437772690000      1.20254300000000
  C   0.00496282860000     -1.16437772690000     -1.20254300000000
  C   0.00899782860000     -1.87441672690000      0.00000000000000
  N   0.04326982860000      2.34557427310000      0.00000000000000
  H   -0.33062317140000      2.78057227310000     -0.83480200000000
  H   -0.33062317140000      2.78057227310000      0.83480200000000
  H   0.00560582860000     -1.69824172690000      2.14972000000000
  H   0.00560582860000     -1.69824172690000     -2.14972000000000
  H   0.01480982860000     -2.96032472690000      0.00000000000000
  H   -0.00232717140000      0.77082027310000      2.15171700000000
  H   -0.00232717140000      0.77082027310000     -2.15171700000000


==> anc/Geometries/G3/C6H5-OH.xyz <==
13
Coordinates from ORCA-job C6H5-OH-new
  C   0.00655008720000     -0.91935882340000      0.00000000000000
  C   1.21407508720000     -0.21362282340000      0.00000000000000
  C   1.20031708720000      1.18245217660000      0.00000000000000
  C   -0.00812291280000      1.87919817660000      0.00000000000000
  C   -1.20988391280000      1.16434117660000      0.00000000000000
  C   -1.21041391280000     -0.22842182340000      0.00000000000000
  O   -0.04799891280000     -2.28761482340000      0.00000000000000
  H   0.85654508720000     -2.63662782340000      0.00000000000000
  H   2.15963808720000     -0.75358382340000      0.00000000000000
  H   2.14305508720000      1.72327417660000      0.00000000000000
  H   -0.01511291280000      2.96513817660000      0.00000000000000
  H   -2.15781591280000      1.69604717660000      0.00000000000000
  H   -2.13548691280000     -0.79629982340000      0.00000000000000


==> anc/Geometries/G3/CH3-CH2-CH_CH3_-NO2.xyz <==
16
Coordinates from ORCA-job CH3-CH2-CH_CH3_-NO2-new
  H   1.88076400000000      1.49789700000000     -0.07153200000000
  C   1.34411000000000      0.59936500000000      0.25875000000000
  C   2.18918300000000     -0.64671800000000     -0.02366000000000
  C   -0.01592300000000      0.61218400000000     -0.45026300000000
  H   1.17172600000000      0.70919600000000      1.33561400000000
  H   0.10327500000000      0.44307900000000     -1.52253200000000
  C   -0.83374100000000      1.87202900000000     -0.17491100000000
  N   -0.81514900000000     -0.59736800000000      0.01636500000000
  H   -0.28772800000000      2.74517000000000     -0.54640600000000
  H   -1.00303300000000      1.99259500000000      0.89833500000000
  H   -1.80328900000000      1.83535500000000     -0.68199700000000
  H   3.15928100000000     -0.57211100000000      0.47847200000000
  H   2.37463200000000     -0.77005200000000     -1.09695800000000
  H   1.69881000000000     -1.55681500000000      0.33830400000000
  O   -1.07853500000000     -1.46015700000000     -0.81610400000000
  O   -1.13273700000000     -0.63533000000000      1.20293500000000


==> anc/Geometries/G3/CH3-CH2-CO-CH2-CH3.xyz <==
16
Coordinates from ORCA-job CH3-CH2-CO-CH2-CH3-new
  H   0.00000000000000      3.45590700000000      0.52799798590000
  C   0.00000000000000      2.55469500000000     -0.09405901410000
  H   -0.88074000000000      2.58098400000000     -0.74255701410000
  C   0.00000000000000      1.29861500000000      0.77498398590000
  H   0.88074000000000      2.58098400000000     -0.74255701410000
  H   -0.87253000000000      1.28203400000000      1.44493698590000
  H   0.87253000000000      1.28203400000000      1.44493698590000
  C   0.00000000000000      0.00000000000000     -0.02751501410000
  O   0.00000000000000      0.00000000000000     -1.24463201410000
  C   0.00000000000000     -1.29861500000000      0.77498398590000
  C   0.00000000000000     -2.55469500000000     -0.09405901410000
  H   -0.87253000000000     -1.28203400000000      1.44493698590000
  H   0.87253000000000     -1.28203400000000      1.44493698590000
  H   0.88074000000000     -2.58098400000000     -0.74255701410000
  H   -0.88074000000000     -2.58098400000000     -0.74255701410000
  H   0.00000000000000     -3.45590700000000      0.52799798590000


==> anc/Geometries/G3/CH3-CH2-O-CH2-CH3.xyz <==
15
Coordinates from ORCA-job CH3-CH2-O-CH2-CH3-new
  H   0.00000000000000      3.31434500000000      0.16600653720000
  C   0.00000000000000      2.37934400000000     -0.40524946280000
  H   -0.88686400000000      2.36349700000000     -1.04714946280000
  C   0.00000000000000      1.18248100000000      0.53204053720000
  H   0.88686400000000      2.36349700000000     -1.04714946280000
  H   -0.88705700000000      1.20541800000000      1.18957153720000
  H   0.88705700000000      1.20541800000000      1.18957153720000
  O   0.00000000000000      0.00000000000000     -0.24706246280000
  C   0.00000000000000     -1.18248100000000      0.53204053720000
  C   0.00000000000000     -2.37934400000000     -0.40524946280000
  H   -0.88705700000000     -1.20541800000000      1.18957153720000
  H   0.88705700000000     -1.20541800000000      1.18957153720000
  H   0.00000000000000     -3.31434500000000      0.16600653720000
  H   0.88686400000000     -2.36349700000000     -1.04714946280000
  H   -0.88686400000000     -2.36349700000000     -1.04714946280000


==> anc/Geometries/G3/CH3-CH2-S-S-CH2-CH3.xyz <==
16
Coordinates from ORCA-job CH3-CH2-S-S-CH2-CH3-new
  H   0.06470495910000      3.90518198000000      1.46546678700000
  H   -1.47669804420000      3.19023322640000      0.96266739610000
  H   -0.34145890980000      3.80033247310000     -0.25659667370000
  C   -0.41613506510000      3.28023163330000      0.70425132870000
  H   1.32314189930000      2.00705176510000      0.39115092390000
  H   0.18991058940000      1.40148134540000      1.61580647630000
  C   0.26538672080000      1.91319887130000      0.65166701230000
  S   -0.55890139440000      0.87701693840000     -0.64228109280000
  S   0.55890139440000     -0.87701693840000     -0.64228109280000
  C   -0.26538672080000     -1.91319887130000      0.65166701230000
  C   0.41613506510000     -3.28023163330000      0.70425132870000
  H   -1.32314189930000     -2.00705176510000      0.39115092390000
  H   -0.18991058940000     -1.40148134540000      1.61580647630000
  H   -0.06470495910000     -3.90518198000000      1.46546678700000
  H   1.47669804420000     -3.19023322640000      0.96266739610000
  H   0.34145890980000     -3.80033247310000     -0.25659667370000


==> anc/Geometries/G3/CH3-CHCH-CHO.xyz <==
11
Coordinates from ORCA-job CH3-CHCH-CHO-new
  H   0.12671100000000     -0.87928500000000      2.99253000000000
  C   -0.21125000000000      0.00000000000000      2.42788100000000
  H   -1.30508700000000      0.00000000000000      2.40885700000000
  C   0.37181700000000      0.00000000000000      1.05048400000000
  H   0.12671100000000      0.87928500000000      2.99253000000000
  C   -0.32254200000000      0.00000000000000     -0.09813600000000
  H   1.46250900000000      0.00000000000000      0.98979500000000
  H   -1.41083900000000      0.00000000000000     -0.11517100000000
  C   0.35952700000000      0.00000000000000     -1.39973900000000
  O   -0.20725500000000      0.00000000000000     -2.47658000000000
  H   1.47271800000000      0.00000000000000     -1.33884400000000


==> anc/Geometries/G3/CH3-CH_OCH3_2.xyz <==
16
Coordinates from ORCA-job CH3-CH_OCH3_2-new
  H   -1.87759500000000     -0.04126200000000     -1.15051800000000
  C   -1.88046300000000     -0.06293700000000     -0.05674000000000
  C   -0.46003700000000     -0.07287000000000      0.49385700000000
  H   -0.47246800000000     -0.19715900000000      1.58709600000000
  H   -2.42258200000000      0.81053000000000      0.31812200000000
  H   -2.40436700000000     -0.96944300000000      0.25998400000000
  O   0.23869800000000      1.14692600000000      0.32169600000000
  O   0.20556400000000     -1.16323600000000     -0.10282500000000
  C   0.37399400000000      1.59493500000000     -1.02154000000000
  C   1.46232400000000     -1.45957100000000      0.48866000000000
  H   1.11174500000000      2.40123600000000     -1.00292200000000
  H   1.86499900000000     -2.32438700000000     -0.04436900000000
  H   -0.56971500000000      1.99265900000000     -1.41984100000000
  H   0.73033700000000      0.79446500000000     -1.68105600000000
  H   1.34973800000000     -1.71491600000000      1.55378000000000
  H   2.16090300000000     -0.61858300000000      0.40333200000000


==> anc/Geometries/G3/CH3-CO-CH2-CH3.xyz <==
13
Coordinates from ORCA-job CH3-CO-CH2-CH3-new
  H   1.22801600000000     -1.82484900000000      0.88381900000000
  C   0.59272500000000     -1.93136800000000     -0.00045900000000
  H   1.23712500000000     -1.82162400000000     -0.87772400000000
  C   -0.51667900000000     -0.88199700000000     -0.00427700000000
  H   0.17023600000000     -2.94158600000000     -0.00449100000000
  C   -0.00003600000000      0.55351200000000      0.00098200000000
  H   -1.18087300000000     -1.00479700000000      0.86440500000000
  H   -0.56149500000000      2.63073500000000      0.00179200000000
  H   -1.70220200000000      1.56726800000000      0.87562900000000
  H   -1.69367600000000      1.57027600000000     -0.88669200000000
  H   -1.17185800000000     -1.00162600000000     -0.88022000000000
  O   1.18960400000000      0.80757100000000      0.00743900000000
  C   -1.04969400000000      1.65412600000000     -0.00225100000000


==> anc/Geometries/G3/CH3-C_O_-CCH.xyz <==
9
Coordinates from ORCA-job CH3-C_O_-CCH-new
  H   1.67973285800000      1.15404232400000      0.88170430210000
  C   1.06049361200000      1.35864106170000      0.00000000000000
  H   0.74495136330000      2.40404772900000      0.00000000000000
  C   -0.16116081430000      0.46314926900000      0.00000000000000
  H   1.67973285800000      1.15404232400000     -0.88170430210000
  O   -1.30220114210000      0.88932050390000      0.00000000000000
  C   0.10589628650000     -0.97321658440000      0.00000000000000
  C   0.34144339720000     -2.16004607340000      0.00000000000000
  H   0.52786150360000     -3.21081781790000      0.00000000000000


==> anc/Geometries/G3/CH3-C_O_-O-CH_CH3_2.xyz <==
17
Coordinates from ORCA-job CH3-C_O_-O-CH_CH3_2-new
  H   2.39644440760000     -0.68972474070000      1.52668035710000
  C   2.45836700880000     -0.65614858870000      0.43389449000000
  H   3.37533181840000     -0.15021998820000      0.12995456820000
  C   1.26525211070000      0.08105061440000     -0.13134209110000
  H   2.46685132260000     -1.69109881090000      0.07655761300000
  O   1.32238869310000      1.08316451760000     -0.81141798930000
  O   0.11384924410000     -0.53412292750000      0.22319795820000
  C   -1.13201863990000      0.05594704730000     -0.25269547470000
  C   -1.55523014600000      1.17952153970000      0.68829773320000
  C   -2.13493119050000     -1.08720252620000     -0.32478128510000
  H   -0.93920223340000      0.46483987170000     -1.24877016820000
  H   -0.80154758650000      1.97146969580000      0.70371435390000
  H   -1.69319185320000      0.79849031430000      1.70654687240000
  H   -2.50297989130000      1.61559247750000      0.35254998380000
  H   -3.09563503100000     -0.72105449700000     -0.70299427250000
  H   -2.29914050310000     -1.52394232570000      0.66656856000000
  H   -1.77859857420000     -1.87654420970000     -0.99418756750000


==> anc/Geometries/G3/CH3-C_O_-OCH3.xyz <==
11
Coordinates from ORCA-job CH3-C_O_-OCH3-new
  C   0.08096923460000      0.47416795340000      0.00000000000000
  O   1.29203123460000      0.47416795340000      0.00000000000000
  O   -0.66560676540000     -0.65559904660000      0.00000000000000
  C   -0.80204476540000      1.70026095340000      0.00000000000000
  C   0.08086523460000     -1.88326704660000      0.00000000000000
  H   -0.17960576540000      2.59555695340000      0.00000000000000
  H   -1.45091976540000      1.69759995340000     -0.88198300000000
  H   -1.45091976540000      1.69759995340000      0.88198300000000
  H   -0.66461376540000     -2.67914004660000      0.00000000000000
  H   0.71356123460000     -1.94949404660000     -0.88923200000000
  H   0.71356123460000     -1.94949404660000      0.88923200000000


==> anc/Geometries/G3/CH3_2CH-CHO.xyz <==
13
Coordinates from ORCA-job CH3_2CH-CHO-new
  H   0.45195816650000      0.57650851030000      2.17748200000000
  C   0.31590716650000      1.17857051030000      1.27253100000000
  H   -0.66982283350000      1.65753951030000      1.32823400000000
  C   0.44607116650000      0.32129951030000      0.00000000000000
  H   1.07145816650000      1.97196551030000      1.27553200000000
  C   -0.62863883350000     -0.74916448970000      0.00000000000000
  H   1.41088616650000     -0.19859548970000      0.00000000000000
  C   0.31590716650000      1.17857051030000     -1.27253100000000
  H   -0.66982283350000      1.65753951030000     -1.32823400000000
  H   0.45195816650000      0.57650851030000     -2.17748200000000
  H   1.07145816650000      1.97196551030000     -1.27553200000000
  O   -0.42818183350000     -1.94300348970000      0.00000000000000
  H   -1.67161983350000     -0.34811548970000      0.00000000000000


==> anc/Geometries/G3/CH3_2CH-CN.xyz <==
12
Coordinates from ORCA-job CH3_2CH-CN-new
  H   0.25919341190000      0.66126950210000      2.17805400000000
  C   -0.15128058810000      1.13107550210000      1.27936900000000
  H   -1.24275958810000      1.05344750210000      1.31957000000000
  C   0.39683041190000      0.46827650210000      0.00000000000000
  H   0.11930241190000      2.19221750210000      1.28821600000000
  C   0.10035741190000     -0.97419449790000      0.00000000000000
  H   1.49131441190000      0.56429050210000      0.00000000000000
  C   -0.15128058810000      1.13107550210000     -1.27936900000000
  H   -1.24275958810000      1.05344750210000     -1.31957000000000
  H   0.25919341190000      0.66126950210000     -2.17805400000000
  H   0.11930241190000      2.19221750210000     -1.28821600000000
  N   -0.14971358810000     -2.10800249790000      0.00000000000000


==> anc/Geometries/G3/CH3_2CH-O-CH_CH3_2.xyz <==
21
Coordinates from ORCA-job CH3_2CH-O-CH_CH3_2-new
  O   0.00000000000000      0.00000000000000      0.50873862230000
  C   1.20411205300000     -0.15398064590000     -0.24809372010000
  C   -1.20411205300000      0.15398064590000     -0.24809372010000
  C   2.17122732880000     -0.94784909470000      0.62562746500000
  C   -2.17122732880000      0.94784909470000      0.62562746500000
  C   1.77050904140000      1.21279205840000     -0.64578191740000
  C   -1.77050904140000     -1.21279205840000     -0.64578191740000
  H   0.99339260820000     -0.73409934570000     -1.16080635270000
  H   -0.99339260820000      0.73409934570000     -1.16080635270000
  H   1.05325492240000      1.78296481360000     -1.24658645050000
  H   -1.05325492240000     -1.78296481360000     -1.24658645050000
  H   2.68730270220000      1.10044760770000     -1.23670965430000
  H   -2.68730270220000     -1.10044760770000     -1.23670965430000
  H   2.00413667080000      1.79767569400000      0.25095235180000
  H   -2.00413667080000     -1.79767569400000      0.25095235180000
  H   1.74694681580000     -1.92503288900000      0.87673827310000
  H   -1.74694681580000      1.92503288900000      0.87673827310000
  H   2.36233682540000     -0.40904445720000      1.56056597810000
  H   -2.36233682540000      0.40904445720000      1.56056597810000
  H   3.12746129300000     -1.10076190730000      0.11280532950000
  H   -3.12746129300000      1.10076190730000      0.11280532950000


==> anc/Geometries/G3/CH3_3C-NH2.xyz <==
16
Coordinates from ORCA-job CH3_3C-NH2-new
  C   0.20359400000000     -0.14604300000000      1.51481800000000
  C   -0.00048000000000      0.01598700000000      0.00043500000000
  C   -1.48767300000000     -0.14604300000000     -0.35064800000000
  C   0.83705500000000     -1.03484500000000     -0.75889000000000
  N   0.38240500000000      1.40171200000000     -0.34669500000000
  H   0.54581600000000     -2.05948400000000     -0.49484600000000
  H   1.90441800000000     -0.92170600000000     -0.52924900000000
  H   0.71281600000000     -0.92170600000000     -1.84358400000000
  H   -2.08724600000000      0.60319600000000      0.17600400000000
  H   -1.85118500000000     -1.14331200000000     -0.07794600000000
  H   -1.65246200000000     -0.01510100000000     -1.42820500000000
  H   -0.10332600000000     -1.14331200000000      1.84994200000000
  H   -0.37912900000000      0.60319600000000      2.06005700000000
  H   1.25989000000000     -0.01510100000000      1.78411900000000
  H   1.37544700000000      1.53350300000000     -0.14946200000000
  H   0.28315600000000      1.53350300000000     -1.35425800000000


==> anc/Geometries/G3/CH3_3C-O-CH3.xyz <==
18
Coordinates from ORCA-job CH3_3C-O-CH3-new
  H   -0.55127728170000     -0.00000006050000     -2.50606944360000
  H   -1.67188457060000      0.88631782260000     -1.44554276040000
  H   -1.67188462910000     -0.88631789290000     -1.44554279430000
  H   0.25289487130000      2.16012478540000     -0.36033032340000
  H   1.65674455570000      1.28228899090000      0.28335546060000
  H   1.37194164520000      1.32568085310000     -1.45822689540000
  O   -0.79386516100000     -0.00000000880000      0.79676668520000
  C   0.00858456920000     -0.00000002180000     -0.40020602790000
  C   0.87477776730000      1.26678371100000     -0.48360288960000
  C   -1.03375547200000     -0.00000004490000     -1.52272153880000
  C   0.87477781670000     -1.26678368140000     -0.48360282310000
  H   1.65674421770000     -1.28228913110000      0.28335592120000
  H   1.37194210330000     -1.32568038750000     -1.45822662070000
  H   0.25289491080000     -2.16012484350000     -0.36033084450000
  C   -0.12588711670000      0.00000002820000      2.04134411520000
  H   -0.90885151600000      0.00000005620000      2.80525325130000
  H   0.49992899480000      0.89208623300000      2.19053908510000
  H   0.49992898050000     -0.89208617830000      2.19053913880000


==> anc/Geometries/G3/CH3_3C-SH.xyz <==
15
Coordinates from ORCA-job CH3_3C-SH-new
  C   0.43254832190000     -0.00606350390000      0.00000000000000
  S   -1.43986467810000      0.01895149610000      0.00000000000000
  C   0.85448332190000      1.47176549610000      0.00000000000000
  C   0.94695432190000     -0.71048450390000      1.26292100000000
  C   0.94695432190000     -0.71048450390000     -1.26292100000000
  H   -1.61829667810000     -1.32106750390000      0.00000000000000
  H   1.94914032190000      1.54153149610000      0.00000000000000
  H   0.48188532190000      1.99317849610000      0.88819100000000
  H   0.48188532190000      1.99317849610000     -0.88819100000000
  H   2.04494432190000     -0.68898950390000      1.28320000000000
  H   0.63406132190000     -1.76048150390000      1.28983100000000
  H   0.57524332190000     -0.22086050390000      2.16801700000000
  H   2.04494432190000     -0.68898950390000     -1.28320000000000
  H   0.63406132190000     -1.76048150390000     -1.28983100000000
  H   0.57524332190000     -0.22086050390000     -2.16801700000000


==> anc/Geometries/G3/Chlorobenzene.xyz <==
12
Coordinates from ORCA-job Chlorobenzene-new
  C   0.00000000000000      0.00000000000000     -0.42344040140000
  C   0.00000000000000      0.00000000000000      2.35512859860000
  Cl  0.00000000000000      0.00000000000000     -2.18467540140000
  C   0.00000000000000      1.21605400000000      0.25872859860000
  C   0.00000000000000     -1.21605400000000      0.25872859860000
  H   0.00000000000000      0.00000000000000      3.44129759860000
  C   0.00000000000000     -1.20752000000000      1.65463559860000
  C   0.00000000000000      1.20752000000000      1.65463559860000
  H   0.00000000000000      2.14938200000000     -0.29431540140000
  H   0.00000000000000     -2.14938200000000     -0.29431540140000
  H   0.00000000000000     -2.15150900000000      2.19264459860000
  H   0.00000000000000      2.15150900000000      2.19264459860000


==> anc/Geometries/G3/Cl2O2S.xyz <==
5
Coordinates from ORCA-job Cl2O2S-new
  S   0.00000000000000      0.00000000000000      0.53122204770000
  O   -1.27596700000000      0.00000000000000      1.21508704770000
  O   1.27596700000000      0.00000000000000      1.21508704770000
  Cl  0.00000000000000      1.60253600000000     -0.79863495230000
  Cl  0.00000000000000     -1.60253600000000     -0.79863495230000


==> anc/Geometries/G3/Cl2S2.xyz <==
4
Coordinates from ORCA-job Cl2S2-new
  S   -0.00007253960000     -0.00209810310000     -0.00000743540000
  S   -0.00209895490000      0.00003152850000      1.98151621600000
  Cl  2.00117020410000      0.00157673920000     -0.70546137610000
  Cl  0.10070419640000      1.99863573280000      2.68697057670000


==> anc/Geometries/G3/Fluorobenzene.xyz <==
12
Coordinates from ORCA-job Fluorobenzene-new
  F   0.00000000000000      0.00000000000000      2.21108171710000
  C   0.00000000000000      0.00000000000000      0.86033471710000
  C   0.00000000000000      1.21742500000000      0.18893471710000
  C   0.00000000000000     -1.21742500000000      0.18893471710000
  C   0.00000000000000      1.20858700000000     -1.20693828290000
  C   0.00000000000000     -1.20858700000000     -1.20693828290000
  C   0.00000000000000      0.00000000000000     -1.90731428290000
  H   0.00000000000000      2.14194900000000      0.75712071710000
  H   0.00000000000000     -2.14194900000000      0.75712071710000
  H   0.00000000000000      2.15161900000000     -1.74656728290000
  H   0.00000000000000     -2.15161900000000     -1.74656728290000
  H   0.00000000000000      0.00000000000000     -2.99338028290000


==> anc/Geometries/G3/G3_list.txt <==
1,3-cyclohexadiene
1,3-DiFluorobenzene
1,4-DiFluorobenzene
2-methyl
2,5-Dihydrothiophene
3-methyl
Acetic
azulene
benzoquinone
c2f6
C4H4N2
C4H6
C4H6O
C4H8O2
C5H8
C6H12
C6H5-CH3
C6H5-NH2
C6H5-OH
cf3cl
CH3_2CH-CHO
CH3_2CH-CN
CH3_2CH-O-CH_CH3_2
CH3_3C-NH2
CH3_3C-O-CH3
CH3_3C-SH
CH3-C_O_-CCH
CH3-C_O_-O-CH_CH3_2
CH3-C_O_-OCH3
CH3-CH_OCH3_2
CH3-CH2-CH_CH3_-NO2
CH3-CH2-CO-CH2-CH3
CH3-CH2-O-CH2-CH3
CH3-CH2-S-S-CH2-CH3
CH3-CHCH-CHO
CH3-CO-CH2-CH3
Chlorobenzene
Cl2O2S
Cl2S2
cyclooctatetraene
cyclopentane
cyclopentanone
dimethyl
Fluorobenzene
n-Butyl
n-heptane
n-hexane
N-methyl
n-octane
n-pentane
Naphthalene
NC-CH2-CH2-CN
Neopentane
P4
para-cyclohexadiene
PCl3
PCl5
Perhydropyridine
pf5
POCl3
pyrimidine
SCl2
sf6
SiCl2
SO3
t-butanol
t-Butyl
tetrahydrofuran
Tetrahydropyran
Tetrahydropyrrole
Tetrahydrothiophene
Tetrahydrothiopyran
Tetramethylsilane


==> anc/Geometries/G3/N-methyl.xyz <==
13
Coordinates from ORCA-job N-methyl
  H   -1.06921147050000      2.47138957790000      0.00000000000000
  N   0.03888052950000      0.66457357790000      0.00000000000000
  C   0.01384452950000     -0.13628042210000      1.11960700000000
  H   0.47439052950000      2.50487557790000      0.88642500000000
  H   0.47439052950000      2.50487557790000     -0.88642500000000
  C   0.01384452950000     -0.13628042210000     -1.11960700000000
  C   -0.03205947050000      2.11295957790000      0.00000000000000
  C   -0.01557147050000     -1.45286442210000      0.71186400000000
  H   0.02213452950000      0.30188857790000      2.10806900000000
  C   -0.01557147050000     -1.45286442210000     -0.71186400000000
  H   0.02213452950000      0.30188857790000     -2.10806900000000
  H   -0.02060347050000     -2.31701642210000      1.36271700000000
  H   -0.02060347050000     -2.31701642210000     -1.36271700000000


==> anc/Geometries/G3/NC-CH2-CH2-CN.xyz <==
10
Coordinates from ORCA-job NC-CH2-CH2-CN
  C   0.17345100000000      1.88228700000000      0.00000000000000
  N   -0.18782200000000      2.98492200000000      0.00000000000000
  C   0.60671600000000      0.48214800000000      0.00000000000000
  H   1.23146400000000      0.30067400000000      0.88147000000000
  H   1.23146400000000      0.30067400000000     -0.88147000000000
  C   -0.60671600000000     -0.48214800000000      0.00000000000000
  H   -1.23146400000000     -0.30067400000000      0.88147000000000
  C   -0.17345100000000     -1.88228700000000      0.00000000000000
  H   -1.23146400000000     -0.30067400000000     -0.88147000000000
  N   0.18782200000000     -2.98492200000000      0.00000000000000


==> anc/Geometries/G3/Naphthalene.xyz <==
18
Coordinates from ORCA-job Naphthalene
  C   0.00000000000000      0.00000000000000      0.71703500000000
  C   0.00000000000000      0.00000000000000     -0.71703500000000
  C   0.00000000000000     -1.24472600000000      1.40253800000000
  C   0.00000000000000      1.24472600000000      1.40253800000000
  C   0.00000000000000     -1.24472600000000     -1.40253800000000
  C   0.00000000000000      1.24472600000000     -1.40253800000000
  C   0.00000000000000      2.43366600000000      0.70832000000000
  C   0.00000000000000     -2.43366600000000      0.70832000000000
  H   0.00000000000000     -1.24258700000000      2.49018200000000
  H   0.00000000000000      1.24258700000000      2.49018200000000
  C   0.00000000000000      2.43366600000000     -0.70832000000000
  C   0.00000000000000     -2.43366600000000     -0.70832000000000
  H   0.00000000000000     -1.24258700000000     -2.49018200000000
  H   0.00000000000000      1.24258700000000     -2.49018200000000
  H   0.00000000000000      3.37814700000000      1.24586400000000
  H   0.00000000000000     -3.37814700000000      1.24586400000000
  H   0.00000000000000      3.37814700000000     -1.24586400000000
  H   0.00000000000000     -3.37814700000000     -1.24586400000000


==> anc/Geometries/G3/Neopentane.xyz <==
17
Coordinates from ORCA-job Neopentane
  C   0.00000000000000      0.00000000000000      0.00000000000000
  C   0.88927720900000      0.88927720900000      0.88927720900000
  C   0.88927720900000     -0.88927720900000     -0.88927720900000
  C   -0.88927720900000     -0.88927720900000      0.88927720900000
  C   -0.88927720900000      0.88927720900000     -0.88927720900000
  H   0.28274683280000      1.53573950090000      1.53573950090000
  H   1.53573950090000      0.28274683280000      1.53573950090000
  H   1.53573950090000      1.53573950090000      0.28274683280000
  H   0.28274683280000     -1.53573950090000     -1.53573950090000
  H   1.53573950090000     -0.28274683280000     -1.53573950090000
  H   1.53573950090000     -1.53573950090000     -0.28274683280000
  H   -1.53573950090000     -1.53573950090000      0.28274683280000
  H   -0.28274683280000     -1.53573950090000      1.53573950090000
  H   -1.53573950090000     -0.28274683280000      1.53573950090000
  H   -1.53573950090000      0.28274683280000     -1.53573950090000
  H   -1.53573950090000      1.53573950090000     -0.28274683280000
  H   -0.28274683280000      1.53573950090000     -1.53573950090000


==> anc/Geometries/G3/P4.xyz <==
4
Coordinates from ORCA-job P4
  P   -0.05685410360000      1.35687553320000      0.00000000000000
  P   1.29811281980000     -0.39870247590000      0.00000000000000
  P   -0.62062935810000     -0.47908652860000      1.10880659640000
  P   -0.62062935810000     -0.47908652860000     -1.10880659640000


==> anc/Geometries/G3/PCl3.xyz <==
4
Coordinates from ORCA-job PCl3
  P   0.00000000000000      0.00000000000000     -0.72712936140000
  Cl  -1.86597191070000      0.00000000000000      0.21468563860000
  Cl  0.93298595530000     -1.61597907740000      0.21468563860000
  Cl  0.93298595530000      1.61597907740000      0.21468563860000


==> anc/Geometries/G3/PCl5.xyz <==
6
Coordinates from ORCA-job PCl5
  P   0.00000000000000      0.00000000000000      0.00000000000000
  Cl  0.00000000000000      0.00000000000000      2.17618400000000
  Cl  -2.07059308650000      0.00000000000000      0.00000000000000
  Cl  0.00000000000000      0.00000000000000     -2.17618400000000
  Cl  1.03529654320000      1.79318621380000      0.00000000000000
  Cl  1.03529654320000     -1.79318621380000      0.00000000000000


==> anc/Geometries/G3/POCl3.xyz <==
5
Coordinates from ORCA-job POCl3
  P   0.00000000000000      0.00000000000000     -0.43614458280000
  O   0.00000000000000      0.00000000000000     -1.90813758280000
  Cl  -1.84996443720000      0.00000000000000      0.41970241720000
  Cl  0.92498221860000     -1.60211619870000      0.41970241720000
  Cl  0.92498221860000      1.60211619870000      0.41970241720000


==> anc/Geometries/G3/Perhydropyridine.xyz <==
17
Coordinates from ORCA-job Perhydropyridine
  H   0.15519733980000      1.28816885660000      2.08334400000000
  C   -0.22488966020000      0.73404185660000      1.21672300000000
  C   -0.22488966020000      0.73404185660000     -1.21672300000000
  C   -0.21934866020000     -1.48484714340000      0.00000000000000
  C   0.22842233980000     -0.73621114340000     -1.26589400000000
  C   0.22842233980000     -0.73621114340000      1.26589400000000
  N   0.17980733980000      1.44865685660000      0.00000000000000
  H   -1.32263466020000      0.77669985660000     -1.27126900000000
  H   -1.31677966020000     -1.56564514340000      0.00000000000000
  H   1.32563533980000     -0.77125114340000     -1.34403900000000
  H   1.32563533980000     -0.77125114340000      1.34403900000000
  H   1.19591833980000      1.54394585660000      0.00000000000000
  H   -1.32263466020000      0.77669985660000      1.27126900000000
  H   0.15519733980000      1.28816885660000     -2.08334400000000
  H   0.16860333980000     -2.51126014340000      0.00000000000000
  H   -0.16741166020000     -1.22547114340000     -2.16618700000000
  H   -0.16741166020000     -1.22547114340000      2.16618700000000


==> anc/Geometries/G3/SCl2.xyz <==
3
Coordinates from ORCA-job SCl2
  S   0.00000000000000      0.00000000000000      0.86662111800000
  Cl  0.00000000000000      1.63441949520000     -0.39617644700000
  Cl  0.00000000000000     -1.63441949520000     -0.39617644700000


==> anc/Geometries/G3/SO3.xyz <==
4
Coordinates from ORCA-job SO3
  S   0.00000000000000      0.00000000000000      0.00000000000000
  O   0.00000000000000      0.00000000000000      1.42279000000000
  O   1.23217228430000      0.00000000000000     -0.71139500000000
  O   -1.23217228430000     -0.00000000000000     -0.71139500000000


==> anc/Geometries/G3/SiCl2.xyz <==
3
Coordinates from ORCA-job SiCl2
  Si  0.00000000000000      0.00000000000000      0.94542319850000
  Cl  0.00000000000000      1.64249829990000     -0.37819421170000
  Cl  0.00000000000000     -1.64249829990000     -0.37819421170000


==> anc/Geometries/G3/Tetrahydropyran.xyz <==
16
Coordinates from ORCA-job Tetrahydropyran
  O   -0.03060473560000     -1.38731800550000      0.00000000000000
  C   -0.02001773560000      1.50995599450000      0.00000000000000
  C   0.34052026440000     -0.68428100550000      1.17948100000000
  C   0.34052026440000     -0.68428100550000     -1.17948100000000
  C   -0.33484673560000      0.68771299450000      1.26002000000000
  C   -0.33484673560000      0.68771299450000     -1.26002000000000
  H   1.43883526440000     -0.56442700550000      1.21336300000000
  H   0.04654026440000     -1.32496300550000      2.01688800000000
  H   1.43883526440000     -0.56442700550000     -1.21336300000000
  H   0.04654026440000     -1.32496300550000     -2.01688800000000
  H   -1.41968673560000      0.54043699450000      1.34503900000000
  H   -0.00425173560000      1.21241599450000      2.16590900000000
  H   -1.41968673560000      0.54043699450000     -1.34503900000000
  H   -0.00425173560000      1.21241599450000     -2.16590900000000
  H   -0.58098373560000      2.45243499450000      0.00000000000000
  H   1.04706926440000      1.77786699450000      0.00000000000000


==> anc/Geometries/G3/Tetrahydropyrrole.xyz <==
14
Coordinates from ORCA-job Tetrahydropyrrole
  H   -0.34016971900000      0.72616139610000      2.07512700000000
  H   -0.05824271900000      2.13118939610000      0.00000000000000
  C   0.18774728100000      0.43123339610000     -1.16150000000000
  C   -0.04172071900000     -1.04623060390000     -0.77869800000000
  C   -0.04172071900000     -1.04623060390000      0.77869800000000
  C   0.18774728100000      0.43123339610000      1.16150000000000
  N   -0.34023771900000      1.15295439610000      0.00000000000000
  H   1.26810628100000      0.61044039610000     -1.32511800000000
  H   -0.34016971900000      0.72616139610000     -2.07512700000000
  H   -1.00609471900000     -1.39419760390000     -1.16080700000000
  H   0.73225728100000     -1.69510860390000     -1.20005200000000
  H   0.73225728100000     -1.69510860390000      1.20005200000000
  H   -1.00609471900000     -1.39419760390000      1.16080700000000
  H   1.26810628100000      0.61044039610000      1.32511800000000


==> anc/Geometries/G3/Tetrahydrothiophene.xyz <==
13
Coordinates from ORCA-job Tetrahydrothiophene
  H   0.99370800000000      1.81359100000000     -0.04992948050000
  S   0.00000000000000      0.00000000000000      1.24928051950000
  C   -0.00155800000000     -1.35217900000000     -0.01967848050000
  C   0.34329300000000     -0.68596100000000     -1.35755448050000
  C   -0.34329300000000      0.68596100000000     -1.35755448050000
  C   0.00155800000000      1.35217900000000     -0.01967848050000
  H   -0.72580700000000      2.11518300000000      0.26956651950000
  H   -0.99370800000000     -1.81359100000000     -0.04992948050000
  H   0.72580700000000     -2.11518300000000      0.26956651950000
  H   1.42984000000000     -0.55502400000000     -1.43564048050000
  H   0.02245000000000     -1.30842800000000     -2.20150148050000
  H   -1.42984000000000      0.55502400000000     -1.43564048050000
  H   -0.02245000000000      1.30842800000000     -2.20150148050000


==> anc/Geometries/G3/Tetrahydrothiopyran.xyz <==
16
Coordinates from ORCA-job Tetrahydrothiopyran
  S   0.01476884210000     -1.45419166930000     -0.00000000000000
  C   -0.06256120300000      1.79772811730000     -0.00000000000000
  C   0.38240332210000     -0.30477414720000      1.38689372840000
  C   0.38240332210000     -0.30477414720000     -1.38689372840000
  C   -0.38503941720000      1.01706737840000      1.28410243260000
  C   -0.38503941720000      1.01706737840000     -1.28410243260000
  H   1.46392203270000     -0.12099917370000      1.42036771600000
  H   0.11307941400000     -0.84749910260000      2.29853654870000
  H   1.46392203270000     -0.12099917370000     -1.42036771600000
  H   0.11307941400000     -0.84749910260000     -2.29853654870000
  H   -1.46209289400000      0.81072622680000      1.33060420670000
  H   -0.13854310140000      1.63539969660000      2.15868889350000
  H   -1.46209289400000      0.81072622680000     -1.33060420670000
  H   -0.13854310140000      1.63539969660000     -2.15868889350000
  H   -0.61836198200000      2.74375348140000     -0.00000000000000
  H   1.00478742380000      2.06597387800000     -0.00000000000000


==> anc/Geometries/G3/Tetramethylsilane.xyz <==
17
Coordinates from ORCA-job Tetramethylsilane
  C   0.00000000000000      0.00000000000000      0.00000000000000
  Si  0.00000000000000      0.00000000000000      1.89602100000000
  C   1.78758600000000      0.00000000000000      2.52802800000000
  C   -0.89379300000000      1.54809500000000      2.52802800000000
  C   -0.89379300000000     -1.54809500000000      2.52802800000000
  H   -1.02172300000000      0.00000000000000     -0.39923400000000
  H   0.51086200000000     -0.88483800000000     -0.39923400000000
  H   0.51086200000000      0.88483800000000     -0.39923400000000
  H   1.82341300000000      0.00000000000000      3.62439600000000
  H   2.33427400000000      0.88483800000000      2.17946100000000
  H   2.33427400000000     -0.88483800000000      2.17946100000000
  H   -0.91170600000000      1.57912200000000      3.62439600000000
  H   -1.93342900000000      1.57912200000000      2.17946100000000
  H   -0.40084500000000      2.46396000000000      2.17946100000000
  H   -0.91170600000000     -1.57912200000000      3.62439600000000
  H   -0.40084500000000     -2.46396000000000      2.17946100000000
  H   -1.93342900000000     -1.57912200000000      2.17946100000000


==> anc/Geometries/G3/azulene.xyz <==
18
Coordinates from ORCA-job azulene
  C   1.55018994570000      2.20984125780000      0.00000000000000
  C   0.14580194570000      2.20984125780000      0.00000000000000
  C   2.02879994570000      0.88941225780000      0.00000000000000
  C   -0.30062105430000      0.87733025780000      0.00000000000000
  C   0.92797694570000      0.01562925780000      0.00000000000000
  C   -1.62744505430000      0.45682725780000      0.00000000000000
  C   0.98336594570000     -1.37530674220000      0.00000000000000
  C   -2.13931805430000     -0.84417474220000      0.00000000000000
  C   -0.06636405430000     -2.29879174220000      0.00000000000000
  C   -1.44343005430000     -2.05676274220000      0.00000000000000
  H   2.17315294570000      3.09817825780000      0.00000000000000
  H   -0.49605705430000      3.08302425780000      0.00000000000000
  H   3.06842394570000      0.58359925780000      0.00000000000000
  H   -2.36893305430000      1.25580025780000      0.00000000000000
  H   1.98670794570000     -1.80132874220000      0.00000000000000
  H   -3.22425405430000     -0.92335274220000      0.00000000000000
  H   0.22791194570000     -3.34605374220000      0.00000000000000
  H   -2.06893705430000     -2.94820174220000      0.00000000000000


==> anc/Geometries/G3/benzoquinone.xyz <==
12
Coordinates from ORCA-job benzoquinone
  C   0.00000000000000      0.00000000000000      0.00000000000000
  C   0.00000000000000      0.00000000000000      2.89001300000000
  O   0.00000000000000      0.00000000000000     -1.22495300000000
  O   0.00000000000000      0.00000000000000      4.11496600000000
  C   0.00000000000000     -1.26938300000000      0.77347500000000
  C   0.00000000000000      1.26938300000000      0.77347500000000
  C   0.00000000000000      1.26938300000000      2.11653800000000
  C   0.00000000000000     -1.26938300000000      2.11653800000000
  H   0.00000000000000     -2.18267700000000      0.18506300000000
  H   0.00000000000000      2.18267700000000      0.18506300000000
  H   0.00000000000000      2.18267700000000      2.70495100000000
  H   0.00000000000000     -2.18267700000000      2.70495100000000


==> anc/Geometries/G3/c2f6.xyz <==
8
Coordinates from ORCA-job c2f6
  C   0.00000000000000      0.00000000000000     -0.77211900000000
  C   0.00000000000000      0.00000000000000      0.77211900000000
  F   1.25879797330000      0.00000000000000     -1.22641950000000
  F   -0.62939898670000     -1.09015102310000     -1.22641950000000
  F   -0.62939898670000      1.09015102310000     -1.22641950000000
  F   -1.25879797330000      0.00000000000000      1.22641950000000
  F   0.62939898670000     -1.09015102310000      1.22641950000000
  F   0.62939898670000      1.09015102310000      1.22641950000000


==> anc/Geometries/G3/cf3cl.xyz <==
5
Coordinates from ORCA-job cf3cl
  C   0.00000000000000      0.00000000000000     -0.35077096210000
  Cl  0.00000000000000      0.00000000000000      1.43274503790000
  F   -1.25082561370000      0.00000000000000     -0.80519396210000
  F   0.62541280690000      1.08324675720000     -0.80519396210000
  F   0.62541280690000     -1.08324675720000     -0.80519396210000


==> anc/Geometries/G3/cyclooctatetraene.xyz <==
16
Coordinates from ORCA-job cyclooctatetraene
  C   -0.67116600000000      1.57225700000000     -0.37047155990000
  C   0.67116600000000      1.57225700000000     -0.37047155990000
  C   0.67116600000000     -1.57225700000000     -0.37047155990000
  C   -0.67116600000000     -1.57225700000000     -0.37047155990000
  C   1.57163100000000      0.67116300000000      0.37039044010000
  C   1.57163100000000     -0.67116300000000      0.37039044010000
  C   -1.57163100000000     -0.67116300000000      0.37039044010000
  C   -1.57163100000000      0.67116300000000      0.37039044010000
  H   -1.17279800000000      2.37082000000000     -0.92009455990000
  H   1.17279800000000      2.37082000000000     -0.92009455990000
  H   1.17279800000000     -2.37082000000000     -0.92009455990000
  H   -1.17279800000000     -2.37082000000000     -0.92009455990000
  H   2.36966300000000      1.17255400000000      0.92106044010000
  H   2.36966300000000     -1.17255400000000      0.92106044010000
  H   -2.36966300000000     -1.17255400000000      0.92106044010000
  H   -2.36966300000000      1.17255400000000      0.92106044010000


==> anc/Geometries/G3/cyclopentane.xyz <==
15
Coordinates from ORCA-job cyclopentane
  C   0.00000000000000      0.00000000000000      1.30927637320000
  C   0.00000000000000     -0.76843000000000     -1.03022762680000
  C   0.00000000000000      0.76843000000000     -1.03022762680000
  C   -0.53127700000000     -1.12374000000000      0.37260637320000
  C   0.53127700000000      1.12374000000000      0.37260637320000
  H   -0.79612700000000      0.36913500000000      1.96498437320000
  H   0.79612700000000     -0.36913500000000      1.96498437320000
  H   -0.59928300000000     -1.20424300000000     -1.83761062680000
  H   0.59928300000000      1.20424300000000     -1.83761062680000
  H   1.02799400000000     -1.13720600000000     -1.15137062680000
  H   -1.02799400000000      1.13720600000000     -1.15137062680000
  H   -1.62837200000000     -1.11390900000000      0.36040037320000
  H   1.62837200000000      1.11390900000000      0.36040037320000
  H   -0.22741500000000     -2.12414400000000      0.69911537320000
  H   0.22741500000000      2.12414400000000      0.69911537320000


==> anc/Geometries/G3/cyclopentanone.xyz <==
14
Coordinates from ORCA-job cyclopentanone
  C   0.00000000000000      0.00000000000000     -0.85171945200000
  O   0.00000000000000      0.00000000000000     -2.06264522650000
  C   0.00045544570000      1.24473125290000      0.04632595500000
  C   -0.00045544570000     -1.24473125290000      0.04632595500000
  C   -0.29905127850000     -0.71360054660000      1.45774765120000
  C   0.29905127850000      0.71360054660000      1.45774765120000
  H   -1.00540086270000      1.68636268870000     -0.00694072490000
  H   1.00540086270000     -1.68636268870000     -0.00694072490000
  H   0.69932804820000      1.99796227740000     -0.32969788680000
  H   -0.69932804820000     -1.99796227740000     -0.32969788680000
  H   -1.38431524360000     -0.65972140610000      1.61401327380000
  H   1.38431524360000      0.65972140610000      1.61401327380000
  H   0.11232364220000     -1.34349133660000      2.25235566850000
  H   -0.11232364220000      1.34349133660000      2.25235566850000


==> anc/Geometries/G3/dimethyl.xyz <==
11
Coordinates from ORCA-job dimethyl
  S   0.00000000000000      0.00000000000000     -0.12370580210000
  O   1.27843800000000      0.00000000000000     -0.84955380210000
  O   -1.27843800000000      0.00000000000000     -0.84955380210000
  C   0.00000000000000      1.42145400000000      0.99652619790000
  C   0.00000000000000     -1.42145400000000      0.99652619790000
  H   0.00000000000000      2.30726800000000      0.35692519790000
  H   0.00000000000000     -2.30726800000000      0.35692519790000
  H   -0.90230600000000      1.40499700000000      1.61142719790000
  H   0.90230600000000      1.40499700000000      1.61142719790000
  H   -0.90230600000000     -1.40499700000000      1.61142719790000
  H   0.90230600000000     -1.40499700000000      1.61142719790000


==> anc/Geometries/G3/n-Butyl.xyz <==
14
Coordinates from ORCA-job n-Butyl
  H   1.12107726570000      3.13918114570000      0.88505300000000
  C   0.47368326570000      3.14752314570000      0.00000000000000
  H   -0.08007673430000      4.09288814570000      0.00000000000000
  C   -0.47929173430000      1.94775414570000      0.00000000000000
  H   1.12107726570000      3.13918114570000     -0.88505300000000
  H   -1.13689473430000      2.00257014570000      0.87894600000000
  C   0.26483726570000      0.60329414570000      0.00000000000000
  H   -1.13689473430000      2.00257014570000     -0.87894600000000
  H   0.91623826570000      0.53685914570000      0.88044400000000
  H   0.91623826570000      0.53685914570000     -0.88044400000000
  C   -0.69948473430000     -0.57483685430000      0.00000000000000
  H   -1.33573473430000     -0.57882185430000      0.88818400000000
  Cl  0.17847926570000     -2.17019185430000      0.00000000000000
  H   -1.33573473430000     -0.57882185430000     -0.88818400000000


==> anc/Geometries/G3/n-heptane.xyz <==
23
Coordinates from ORCA-job n-heptane
  C   0.00000000000000      0.00000000000000      0.49056650170000
  C   0.00000000000000      1.28337700000000     -0.34962349830000
  C   0.00000000000000     -1.28337700000000     -0.34962349830000
  C   0.00000000000000      2.56762400000000      0.48962450170000
  C   0.00000000000000     -2.56762400000000      0.48962450170000
  C   0.00000000000000      3.84327700000000     -0.35895549830000
  C   0.00000000000000     -3.84327700000000     -0.35895549830000
  H   -0.87841100000000      0.00000000000000      1.15330650170000
  H   0.87841100000000      0.00000000000000      1.15330650170000
  H   -0.87837500000000      1.28419700000000     -1.01252549830000
  H   0.87837500000000      1.28419700000000     -1.01252549830000
  H   0.87837500000000     -1.28419700000000     -1.01252549830000
  H   -0.87837500000000     -1.28419700000000     -1.01252549830000
  H   0.87796000000000      2.56742800000000      1.15138950170000
  H   -0.87796000000000      2.56742800000000      1.15138950170000
  H   -0.87796000000000     -2.56742800000000      1.15138950170000
  H   0.87796000000000     -2.56742800000000      1.15138950170000
  H   -0.88464500000000      3.88843600000000     -1.00624049830000
  H   0.88464500000000      3.88843600000000     -1.00624049830000
  H   0.88464500000000     -3.88843600000000     -1.00624049830000
  H   -0.88464500000000     -3.88843600000000     -1.00624049830000
  H   0.00000000000000      4.74231200000000      0.26795450170000
  H   0.00000000000000     -4.74231200000000      0.26795450170000


==> anc/Geometries/G3/n-hexane.xyz <==
20
Coordinates from ORCA-job n-hexane
  C   0.76687900000000      0.00000000000000      0.00000000000000
  C   -0.76687900000000      0.00000000000000      0.00000000000000
  C   1.38123000000000      1.40575100000000      0.00000000000000
  C   -1.38123000000000     -1.40575100000000      0.00000000000000
  C   2.91329700000000      1.39526000000000      0.00000000000000
  C   -2.91329700000000     -1.39526000000000      0.00000000000000
  H   1.13069400000000     -0.55411700000000      0.87846500000000
  H   1.13069400000000     -0.55411700000000     -0.87846500000000
  H   -1.13069400000000      0.55411700000000      0.87846500000000
  H   -1.13069400000000      0.55411700000000     -0.87846500000000
  H   1.01841900000000      1.95921000000000      0.87794200000000
  H   1.01841900000000      1.95921000000000     -0.87794200000000
  H   -1.01841900000000     -1.95921000000000      0.87794200000000
  H   -1.01841900000000     -1.95921000000000     -0.87794200000000
  H   3.30576400000000      0.87845600000000     -0.88462500000000
  H   3.30576400000000      0.87845600000000      0.88462500000000
  H   -3.30576400000000     -0.87845600000000     -0.88462500000000
  H   -3.30576400000000     -0.87845600000000      0.88462500000000
  H   3.32185200000000      2.41230200000000      0.00000000000000
  H   -3.32185200000000     -2.41230200000000      0.00000000000000


==> anc/Geometries/G3/n-octane.xyz <==
26
Coordinates from ORCA-job n-octane
  C   0.76717415130000      0.00126033580000      0.00000000000000
  C   -0.76717415130000     -0.00126033580000      0.00000000000000
  C   1.37912925560000      1.40802170240000      0.00000000000000
  C   -1.37912925560000     -1.40802170240000      0.00000000000000
  C   2.91331113110000      1.41178399720000      0.00000000000000
  C   -2.91331113110000     -1.41178399720000      0.00000000000000
  C   3.51497119540000      2.82086215340000      0.00000000000000
  C   -3.51497119540000     -2.82086215340000      0.00000000000000
  H   1.13082366200000     -0.55258489390000      0.87840780250000
  H   1.13082366200000     -0.55258489390000     -0.87840780250000
  H   -1.13082366200000      0.55258489390000      0.87840780250000
  H   -1.13082366200000      0.55258489390000     -0.87840780250000
  H   1.01608367270000      1.96249667510000      0.87843622820000
  H   1.01608367270000      1.96249667510000     -0.87843622820000
  H   -1.01608367270000     -1.96249667510000      0.87843622820000
  H   -1.01608367270000     -1.96249667510000     -0.87843622820000
  H   3.27644947310000      0.85866711830000     -0.87798929650000
  H   3.27644947310000      0.85866711830000      0.87798929650000
  H   -3.27644947310000     -0.85866711830000     -0.87798929650000
  H   -3.27644947310000     -0.85866711830000      0.87798929650000
  H   3.19803345140000      3.38710320580000      0.88459436380000
  H   3.19803345140000      3.38710320580000     -0.88459436380000
  H   -3.19803345140000     -3.38710320580000      0.88459436380000
  H   -3.19803345140000     -3.38710320580000     -0.88459436380000
  H   4.61061842440000      2.78957625210000      0.00000000000000
  H   -4.61061842440000     -2.78957625210000      0.00000000000000


==> anc/Geometries/G3/n-pentane.xyz <==
17
Coordinates from ORCA-job n-pentane
  C   0.00000000000000      0.00000000000000     -0.32245198970000
  C   0.00000000000000      1.28404500000000      0.51681801030000
  C   0.00000000000000     -1.28404500000000      0.51681801030000
  C   0.00000000000000      2.56000600000000     -0.33127798970000
  C   0.00000000000000     -2.56000600000000     -0.33127798970000
  H   0.87843400000000      0.00000000000000     -0.98550298970000
  H   -0.87843400000000      0.00000000000000     -0.98550298970000
  H   0.87799900000000      1.28368700000000      1.17857001030000
  H   -0.87799900000000      1.28368700000000      1.17857001030000
  H   -0.87799900000000     -1.28368700000000      1.17857001030000
  H   0.87799900000000     -1.28368700000000      1.17857001030000
  H   -0.88464400000000      2.60537800000000     -0.97853798970000
  H   0.88464400000000      2.60537800000000     -0.97853798970000
  H   0.88464400000000     -2.60537800000000     -0.97853798970000
  H   -0.88464400000000     -2.60537800000000     -0.97853798970000
  H   0.00000000000000      3.45882300000000      0.29593601030000
  H   0.00000000000000     -3.45882300000000      0.29593601030000


==> anc/Geometries/G3/para-cyclohexadiene.xyz <==
14
Coordinates from ORCA-job para-cyclohexadiene
  H   0.87142400000000      0.00000000000000      2.17731000000000
  C   0.00000000000000      0.00000000000000      1.50112200000000
  C   0.00000000000000      1.25546900000000     -0.66731700000000
  C   0.00000000000000     -1.25546900000000     -0.66731700000000
  C   0.00000000000000      0.00000000000000     -1.50112200000000
  C   0.00000000000000     -1.25546900000000      0.66731700000000
  C   0.00000000000000      1.25546900000000      0.66731700000000
  H   0.00000000000000      2.20138900000000     -1.20758600000000
  H   0.00000000000000      2.20138900000000      1.20758600000000
  H   0.87142400000000      0.00000000000000     -2.17731000000000
  H   0.00000000000000     -2.20138900000000      1.20758600000000
  H   0.00000000000000     -2.20138900000000     -1.20758600000000
  H   -0.87142400000000      0.00000000000000      2.17731000000000
  H   -0.87142400000000      0.00000000000000     -2.17731000000000


==> anc/Geometries/G3/pf5.xyz <==
6
Coordinates from ORCA-job pf5
  P   0.00000000000000      0.00000000000000      0.00000000000000
  F   0.00000000000000      0.00000000000000      1.59696500000000
  F   -1.56930516880000      0.00000000000000      0.00000000000000
  F   0.00000000000000      0.00000000000000     -1.59696500000000
  F   0.78465258440000      1.35905814250000      0.00000000000000
  F   0.78465258440000     -1.35905814250000      0.00000000000000


==> anc/Geometries/G3/pyrimidine.xyz <==
10
Coordinates from ORCA-job pyrimidine
  C   0.00000000000000      0.00000000000000      1.28081985720000
  C   0.00000000000000      0.00000000000000     -1.38463414280000
  N   0.00000000000000      1.19915900000000      0.68817685720000
  N   0.00000000000000     -1.19915900000000      0.68817685720000
  C   0.00000000000000      1.18449900000000     -0.65069014280000
  C   0.00000000000000     -1.18449900000000     -0.65069014280000
  H   0.00000000000000      0.00000000000000      2.36925985720000
  H   0.00000000000000      0.00000000000000     -2.46989514280000
  H   0.00000000000000      2.15451200000000     -1.14574714280000
  H   0.00000000000000     -2.15451200000000     -1.14574714280000


==> anc/Geometries/G3/sf6.xyz <==
7
Coordinates from ORCA-job sf6
  S   0.00000000000000      0.00000000000000      0.00000000000000
  F   0.00000000000000      0.00000000000000      1.60001800000000
  F   1.60001800000000      0.00000000000000      0.00000000000000
  F   0.00000000000000      0.00000000000000     -1.60001800000000
  F   0.00000000000000      1.60001800000000      0.00000000000000
  F   0.00000000000000     -1.60001800000000      0.00000000000000
  F   -1.60001800000000      0.00000000000000      0.00000000000000


==> anc/Geometries/G3/t-Butyl.xyz <==
14
Coordinates from ORCA-job t-Butyl
  Cl  0.00000000000000      0.00000000000000      1.38701107230000
  C   0.00000000000000      0.00000000000000     -0.47706392770000
  C   0.00000000000000      1.46128611650000     -0.92453592770000
  C   1.26551089910000     -0.73064305830000     -0.92453592770000
  C   -1.26551089910000     -0.73064305830000     -0.92453592770000
  H   0.00000000000000      1.50532783310000     -2.02137892770000
  H   1.30365214450000     -0.75266391660000     -2.02137892770000
  H   -1.30365214450000     -0.75266391660000     -2.02137892770000
  H   0.88782234290000      1.98588400410000     -0.55937892770000
  H   -0.88782234290000      1.98588400410000     -0.55937892770000
  H   1.27591482500000     -1.76181870500000     -0.55937892770000
  H   2.16373716790000     -0.22406529900000     -0.55937892770000
  H   -2.16373716790000     -0.22406529900000     -0.55937892770000
  H   -1.27591482500000     -1.76181870500000     -0.55937892770000


==> anc/Geometries/G3/t-butanol.xyz <==
15
Coordinates from ORCA-job t-butanol
  C   0.03235535030000     -0.00261858400000      0.00000000000000
  O   -1.40663064970000     -0.00261858400000      0.00000000000000
  C   0.42384035030000      1.47692141600000      0.00000000000000
  C   0.54604135030000     -0.70563258400000      1.26562900000000
  C   0.54604135030000     -0.70563258400000     -1.26562900000000
  H   -1.69520064970000     -0.92952758400000      0.00000000000000
  H   1.51300935030000      1.59310041600000      0.00000000000000
  H   0.01903535030000      1.97583941600000      0.88659100000000
  H   0.01903535030000      1.97583941600000     -0.88659100000000
  H   1.64072735030000     -0.68575158400000      1.32151800000000
  H   0.23291035030000     -1.75814658400000      1.28055700000000
  H   0.14300435030000     -0.21823758400000      2.15948400000000
  H   1.64072735030000     -0.68575158400000     -1.32151800000000
  H   0.23291035030000     -1.75814658400000     -1.28055700000000
  H   0.14300435030000     -0.21823758400000     -2.15948400000000


==> anc/Geometries/G3/tetrahydrofuran.xyz <==
13
Coordinates from ORCA-job tetrahydrofuran
  O   0.00000000000000      0.00000000000000      0.00000000000000
  C   0.82056000000000     -1.17277000000000      0.00000000000000
  C   0.82056000000000      1.17277000000000      0.00000000000000
  C   2.24836700000000     -0.70363200000000      0.30767100000000
  C   2.24836700000000      0.70363200000000     -0.30767100000000
  H   0.42855100000000     -1.87695700000000      0.74339300000000
  H   0.76752100000000     -1.65740400000000     -0.98743700000000
  H   0.42855100000000      1.87695700000000     -0.74339300000000
  H   0.76752100000000      1.65740400000000      0.98743700000000
  H   2.40497700000000     -0.64412600000000      1.39161000000000
  H   3.01385900000000     -1.36542000000000     -0.10918700000000
  H   2.40497700000000      0.64412600000000     -1.39161000000000
  H   3.01385900000000      1.36542000000000      0.10918700000000


==> anc/Geometries/W4-11/W4-11_list.txt <==
alcl_W4-11
alf_W4-11
alh_W4-11
alh3_W4-11
b2h6_W4-11
bf_W4-11
bh_W4-11
bh3_W4-11
bhf2_W4-11
c-hono_W4-11
c-n2h2_W4-11
ch2nh_W4-11
ch3f_W4-11
clcn_W4-11
dioxirane_W4-11
f2co_W4-11
fccf_W4-11
hccf_W4-11
hcno_W4-11
hcof_W4-11
hnco_W4-11
hnnn_W4-11
hno_W4-11
hocn_W4-11
hof_W4-11
nh2cl_W4-11
oxirene_W4-11
s2o_W4-11
sih3f_W4-11
t-hono_W4-11
t-n2h2_W4-11
c2h5f_W4-11
bn_W4-11
c2_W4-11
cl2o_W4-11
foof_W4-11
s3_W4-11
s4-c2v_W4-11


==> anc/Geometries/W4-11/alcl_W4-11.xyz <==
2
Coordinates from ORCA-job alcl_W4-11
  Al  0.00000000000000      0.00000000000000      1.22618307060000
  Cl  0.00000000000000      0.00000000000000     -0.94610783870000


==> anc/Geometries/W4-11/alf_W4-11.xyz <==
2
Coordinates from ORCA-job alf_W4-11
  Al  0.00000000000000      0.00000000000000     -0.68946990280000
  F   0.00000000000000      0.00000000000000      0.97918538130000


==> anc/Geometries/W4-11/alh3_W4-11.xyz <==
4
Coordinates from ORCA-job alh3_W4-11
  Al  0.00000000000000      0.00000000000000     -0.00000000000000
  H   1.58917492140000      0.00000000000000      0.00000000000000
  H   -0.79458746070000      1.37626585300000      0.00000000000000
  H   -0.79458746070000     -1.37626585300000      0.00000000000000


==> anc/Geometries/W4-11/alh_W4-11.xyz <==
2
Coordinates from ORCA-job alh_W4-11
  Al  0.00000000000000      0.00000000000000     -0.06023824750000
  H   0.00000000000000      0.00000000000000      1.61270115350000


==> anc/Geometries/W4-11/b2h6_W4-11.xyz <==
8
Coordinates from ORCA-job b2h6_W4-11
  B   0.00000000000000      0.00000000000000      0.88407260460000
  B   0.00000000000000      0.00000000000000     -0.88407260460000
  H   0.97612916450000      0.00000000000000      0.00000000000000
  H   -0.97612916450000      0.00000000000000      0.00000000000000
  H   0.00000000000000      1.04111001610000      1.46227843550000
  H   0.00000000000000     -1.04111001610000      1.46227843550000
  H   0.00000000000000     -1.04111001610000     -1.46227843550000
  H   0.00000000000000      1.04111001610000     -1.46227843550000


==> anc/Geometries/W4-11/bf_W4-11.xyz <==
2
Coordinates from ORCA-job bf_W4-11
  F   0.00000000000000      0.00000000000000     -0.46721456600000
  B   0.00000000000000      0.00000000000000      0.80625710090000


==> anc/Geometries/W4-11/bh3_W4-11.xyz <==
4
Coordinates from ORCA-job bh3_W4-11
  B   0.00000000000000      0.00000000000000      0.00000000000000
  H   1.19396528830000      0.00000000000000     -0.00000000000000
  H   -0.59698264420000      1.03400427090000     -0.00000000000000
  H   -0.59698264420000     -1.03400427090000     -0.00000000000000


==> anc/Geometries/W4-11/bh_W4-11.xyz <==
2
Coordinates from ORCA-job bh_W4-11
  B   0.00000000000000      0.00000000000000     -0.10442170600000
  H   0.00000000000000      0.00000000000000      1.14068456510000


==> anc/Geometries/W4-11/bhf2_W4-11.xyz <==
4
Coordinates from ORCA-job bhf2_W4-11
  B   0.00000000000000      0.00000000000000      0.48976449670000
  H   0.00000000000000      0.00000000000000      1.67931939790000
  F   0.00000000000000      1.13302718900000     -0.18644796090000
  F   0.00000000000000     -1.13302718900000     -0.18644796090000


==> anc/Geometries/W4-11/bn_W4-11.xyz <==
2
Coordinates from ORCA-job 124_bn_W4-11
  B   0.00000000000000      0.00000000000000      0.00000000000000
  N   0.00000000000000      0.00000000000000      1.28300000000000


==> anc/Geometries/W4-11/c-hono_W4-11.xyz <==
4
Coordinates from ORCA-job c-hono_W4-11
  O   0.96637269150000     -0.47552952620000      0.00000000000000
  N   -0.22494995610000     -0.47373722830000      0.00000000000000
  O   -0.76958373930000      0.80102226790000      0.00000000000000
  H   0.00235000380000      1.41646496970000      0.00000000000000


==> anc/Geometries/W4-11/c-n2h2_W4-11.xyz <==
4
Coordinates from ORCA-job c-n2h2_W4-11
  H   0.00000000000000      1.02946947710000      0.89828478520000
  N   0.00000000000000      0.62044029220000     -0.06465108250000
  N   0.00000000000000     -0.62044029220000     -0.06465108250000
  H   0.00000000000000     -1.02946947710000      0.89828478520000


==> anc/Geometries/W4-11/c2_W4-11.xyz <==
2
Coordinates from ORCA-job 125_c2_W4-11
  C   0.00000000000000      0.00000000000000      0.00000000000000
  C   0.00000000000000      0.00000000000000      1.24000000000000


==> anc/Geometries/W4-11/c2h5f_W4-11-new.xyz <==
8
Coordinates from ORCA-job 129_c2h5f_W4-11-new
  F   -1.02653813170000     -0.44258801070000      0.00000000000000
  C   0.36718965250000     -0.44759918040000      0.00000000000000
  C   0.88394394900000      0.97811621830000      0.00000000000000
  H   1.98020907140000      0.98722056180000      0.00000000000000
  H   0.70364460150000     -0.99461630400000      0.89010287760000
  H   0.70364460150000     -0.99461630400000     -0.89010287760000
  H   0.53331507110000      1.51420819740000      0.88802094090000
  H   0.53331507110000      1.51420819740000     -0.88802094090000


==> anc/Geometries/W4-11/ch2nh_W4-11.xyz <==
5
Coordinates from ORCA-job ch2nh_W4-11
  C   -0.02865504390000      0.62910210660000      0.00000000000000
  N   -0.03365455550000     -0.64136119750000      0.00000000000000
  H   0.92813434670000     -1.00185866590000      0.00000000000000
  H   0.86702976580000      1.26561980840000      0.00000000000000
  H   -0.98636523110000      1.15692497610000      0.00000000000000


==> anc/Geometries/W4-11/ch3f_W4-11.xyz <==
5
Coordinates from ORCA-job ch3f_W4-11
  F   -0.00000000000000     -0.00000000000000     -0.64345237950000
  C   0.00000000000000      0.00000000000000      0.73971515980000
  H   1.03299108220000      0.00000000000000      1.10733038160000
  H   -0.51649554110000      0.89459651910000      1.10733038160000
  H   -0.51649554110000     -0.89459651910000      1.10733038160000


==> anc/Geometries/W4-11/cl2o_W4-11.xyz <==
3
Coordinates from ORCA-job 154_cl2o_W4-11
  O   0.00000000000000      0.00000000000000      0.00000000000000
  Cl  0.00000000000000      0.00000000000000      1.70054419000000
  Cl  1.58796312790000      0.00000000000000     -0.60846006170000


==> anc/Geometries/W4-11/clcn_W4-11.xyz <==
3
Coordinates from ORCA-job clcn_W4-11
  Cl  0.00000000000000      0.00000000000000     -0.96897736980000
  C   0.00000000000000      0.00000000000000      0.67668246730000
  N   0.00000000000000      0.00000000000000      1.83987011020000


==> anc/Geometries/W4-11/dioxirane_W4-11.xyz <==
5
Coordinates from ORCA-job dioxirane_W4-11
  C   0.00000000000000      0.00000000000000      0.78766674660000
  H   0.00000000000000      0.92747677570000      1.36630000190000
  H   0.00000000000000     -0.92747677570000      1.36630000190000
  O   -0.75337938940000      0.00000000000000     -0.38155826190000
  O   0.75337938940000      0.00000000000000     -0.38155826190000


==> anc/Geometries/W4-11/f2co_W4-11.xyz <==
4
Coordinates from ORCA-job f2co_W4-11
  O   0.00000000000000      0.00000000000000      1.34272446500000
  C   0.00000000000000      0.00000000000000      0.16218757350000
  F   0.00000000000000      1.06865642960000     -0.61644691420000
  F   0.00000000000000     -1.06865642960000     -0.61644691420000


==> anc/Geometries/W4-11/fccf_W4-11.xyz <==
4
Coordinates from ORCA-job fccf_W4-11
  F   0.00000000000000      0.00000000000000      1.88869411280000
  C   0.00000000000000      0.00000000000000      0.59626282440000
  C   0.00000000000000      0.00000000000000     -0.59626282440000
  F   0.00000000000000      0.00000000000000     -1.88869411280000


==> anc/Geometries/W4-11/foof_W4-11.xyz <==
4
Coordinates from ORCA-job 174_foof_W4-11
  F   0.00000000000000      0.00000000000000      0.00000000000000
  O   0.00000000000000      0.00000000000000      1.53229741000000
  O   1.17058524380000      0.00000000000000      1.92302807620000
  F   1.65065983530000      1.45210838190000      2.01707586480000


==> anc/Geometries/W4-11/hccf_W4-11.xyz <==
4
Coordinates from ORCA-job hccf_W4-11
  C   0.00000000000000      0.00000000000000      1.37616850320000
  C   0.00000000000000      0.00000000000000      0.17592371440000
  H   0.00000000000000      0.00000000000000      2.44055757010000
  F   0.00000000000000      0.00000000000000     -1.10981756700000


==> anc/Geometries/W4-11/hcno_W4-11.xyz <==
4
Coordinates from ORCA-job hcno_W4-11
  C   0.00000000000000      0.00000000000000      1.23655970610000
  H   0.00000000000000      0.00000000000000      2.30013901420000
  N   0.00000000000000      0.00000000000000      0.07250092610000
  O   0.00000000000000      0.00000000000000     -1.13611672290000


==> anc/Geometries/W4-11/hcof_W4-11.xyz <==
4
Coordinates from ORCA-job hcof_W4-11
  C   -0.09097776860000      0.42680198060000      0.00000000000000
  O   1.09506374800000      0.43184902410000      0.00000000000000
  H   -0.76188296690000      1.29563774700000      0.00000000000000
  F   -0.82406258230000     -0.70188994550000      0.00000000000000


==> anc/Geometries/W4-11/hnco_W4-11.xyz <==
4
Coordinates from ORCA-job hnco_W4-11
  C   0.03648724050000     -0.01835558940000      0.00000000000000
  O   -0.47361136560000     -1.07607829520000      0.00000000000000
  N   0.41063718930000      1.14173421210000      0.00000000000000
  H   1.37657180310000      1.43304523980000      0.00000000000000


==> anc/Geometries/W4-11/hnnn_W4-11.xyz <==
4
Coordinates from ORCA-job hnnn_W4-11
  H   1.43005525350000      1.11521237540000      0.00000000000000
  N   0.40740893130000      1.09462263610000      0.00000000000000
  N   0.00601344270000     -0.08133037350000      0.00000000000000
  N   -0.51634588070000     -1.09355599240000      0.00000000000000


==> anc/Geometries/W4-11/hno_W4-11.xyz <==
3
Coordinates from ORCA-job hno_W4-11
  N   0.59213399650000      0.15730232880000      0.00000000000000
  H   0.60066164030000      1.22837062260000      0.00000000000000
  O   -0.55624291980000     -0.21511204620000      0.00000000000000


==> anc/Geometries/W4-11/hocn_W4-11.xyz <==
4
Coordinates from ORCA-job hocn_W4-11
  C   0.01569903410000     -0.14400617840000      0.00000000000000
  N   0.07138901060000     -1.30722356280000      0.00000000000000
  O   -0.12172938730000      1.15280691520000      0.00000000000000
  H   0.75310408590000      1.58179663890000      0.00000000000000


==> anc/Geometries/W4-11/hof_W4-11.xyz <==
3
Coordinates from ORCA-job hof_W4-11
  H   1.05082653920000      0.75358736780000      0.00000000000000
  O   0.07370939340000      0.74983533770000      0.00000000000000
  F   -0.11780067620000     -0.67126885780000      0.00000000000000


==> anc/Geometries/W4-11/nh2cl_W4-11.xyz <==
4
Coordinates from ORCA-job nh2cl_W4-11
  N   -0.03059409800000      1.21294102310000      0.00000000000000
  H   0.54271884290000      1.45161279350000      0.81269347150000
  H   0.54271884290000      1.45161279350000     -0.81269347150000
  Cl  -0.01903178970000     -0.56938803510000      0.00000000000000


==> anc/Geometries/W4-11/oxirene_W4-11.xyz <==
5
Coordinates from ORCA-job oxirene_W4-11
  C   0.00000000000000     -0.63361281820000      0.50361232120000
  C   0.00000000000000      0.63361281820000      0.50361232120000
  H   0.00000000000000      1.65476066020000      0.83766897180000
  H   0.00000000000000     -1.65476066020000      0.83766897180000
  O   0.00000000000000      0.00000000000000     -0.86122017850000


==> anc/Geometries/W4-11/s2o_W4-11.xyz <==
3
Coordinates from ORCA-job s2o_W4-11
  S   0.00000000000000      0.00000000000000      0.00000000000000
  S   0.00000000000000      0.00000000000000      1.89147415000000
  O   1.28957681280000      0.00000000000000      2.57584249810000


==> anc/Geometries/W4-11/s3_W4-11.xyz <==
3
Coordinates from ORCA-job 234_s3_W4-11
  S   0.00000000000000      0.00000000000000      0.00000000000000
  S   0.00000000000000      0.00000000000000      1.91983080000000
  S   1.70507940860000      0.00000000000000     -0.88230069190000


==> anc/Geometries/W4-11/s4-c2v_W4-11.xyz <==
4
Coordinates from ORCA-job 235_s4-c2v_W4-11
  S   0.00000000000000      0.00000000000000      0.00000000000000
  S   0.00000000000000      0.00000000000000      1.90634338000000
  S   2.06704241510000      0.00000000000000      2.44872350620000
  S   3.00302643500000      0.00000000000000      0.78797698820000


==> anc/Geometries/W4-11/sih3f_W4-11.xyz <==
5
Coordinates from ORCA-job sih3f_W4-11
  F   -0.00000000000000      0.00000000000000      1.02968034760000
  Si  -0.00000000000000      0.00000000000000     -0.58334565470000
  H   -1.40215296660000      0.00000000000000     -1.07229720400000
  H   0.70107648330000      1.21430008910000     -1.07229720400000
  H   0.70107648330000     -1.21430008910000     -1.07229720400000


==> anc/Geometries/W4-11/t-hono_W4-11.xyz <==
4
Coordinates from ORCA-job t-hono_W4-11
  O   -0.24156677790000     -1.06416876000000      0.00000000000000
  N   0.49833282190000     -0.14691649950000      0.00000000000000
  O   -0.22562296040000      1.08280056130000      0.00000000000000
  H   0.49062940180000      1.74560909710000      0.00000000000000


==> anc/Geometries/W4-11/t-n2h2_W4-11.xyz <==
4
Coordinates from ORCA-job t-n2h2_W4-11
  H   -0.60327847150000     -1.21039991980000      0.00000000000000
  N   -0.59916128400000     -0.17035380820000      0.00000000000000
  N   0.59916128400000      0.17035380820000      0.00000000000000
  H   0.60327847150000      1.21039991980000      0.00000000000000


==> anc/Geometries/W4-17/W4-17_list.txt <==
beta-lactim
borole
c2cl2
c2cl6
c2clh
ccl2o
cf2cl2
ch2clf
ch3ph2
cis-c2f2cl2
clcof
cyclobutadiene
cyclopentadiene
dioxetan2one
dioxetane
dithiotane
fno
formamide
formic-anhydride
hclo4
hoclo2
hoclo
n2o4
nh2f
nh2oh
oxadiazole
oxetane
silole
tetrahedrane
trans-c2f2cl2
clf5_MR
cloocl_MR


==> anc/Geometries/W4-17/beta-lactim.xyz <==
10
Coordinates from ORCA-job beta-lactim-new
  C   -0.25267875750000      1.51430721950000      0.00000000000000
  C   0.02535876230000     -0.42602763330000      0.00000000000000
  H   -0.41686856420000      2.12284218590000      0.89503295760000
  H   -0.41686856420000      2.12284218590000     -0.89503295760000
  N   -1.06994242090000      0.24868522320000      0.00000000000000
  H   1.68283979840000      0.72941284140000      0.89463966530000
  C   1.05582623430000      0.66215292630000      0.00000000000000
  H   1.68283979840000      0.72941284140000     -0.89463966530000
  O   0.19907460440000     -1.75450400860000      0.00000000000000
  H   -0.69012799350000     -2.15667786600000      0.00000000000000


==> anc/Geometries/W4-17/borole.xyz <==
10
Coordinates from ORCA-job borole-new
  C   0.00000000000000      1.25571187190000      0.33015460300000
  C   0.00000000000000      0.75908434550000     -0.92004539150000
  C   0.00000000000000     -0.75908434550000     -0.92004539150000
  C   0.00000000000000     -1.25571187190000      0.33015460300000
  B   0.00000000000000      0.00000000000000      1.29488777130000
  H   0.00000000000000      0.00000000000000      2.48956552010000
  H   0.00000000000000      2.31763806530000      0.55418278410000
  H   0.00000000000000      1.32942773630000     -1.84780144910000
  H   0.00000000000000     -1.32942773630000     -1.84780144910000
  H   0.00000000000000     -2.31763806530000      0.55418278410000


==> anc/Geometries/W4-17/c2cl2.xyz <==
4
Coordinates from ORCA-job c2cl2-new
  Cl  0.00000000000000      0.00000000000000      2.25273523090000
  C   0.00000000000000      0.00000000000000      0.60269884860000
  C   0.00000000000000      0.00000000000000     -0.60269884860000
  Cl  0.00000000000000      0.00000000000000     -2.25273523090000


==> anc/Geometries/W4-17/c2cl6.xyz <==
8
Coordinates from ORCA-job c2cl6-new
  C   0.00000000000000     -0.00000000000000     -0.79793759680000
  C   -0.00000000000000     -0.00000000000000      0.79793759680000
  Cl  1.68623314130000     -0.00000000000000     -1.40706658420000
  Cl  -1.68623314130000     -0.00000000000000      1.40706658420000
  Cl  -0.84311657060000     -1.46032073700000     -1.40706658420000
  Cl  -0.84311657060000      1.46032073700000     -1.40706658420000
  Cl  0.84311657060000     -1.46032073700000      1.40706658420000
  Cl  0.84311657060000      1.46032073700000      1.40706658420000


==> anc/Geometries/W4-17/c2clh.xyz <==
4
Coordinates from ORCA-job c2clh-new
  Cl  0.00000000000000      0.00000000000000     -0.96787546550000
  C   0.00000000000000      0.00000000000000      0.68341946110000
  C   0.00000000000000      0.00000000000000      1.88887487280000
  H   0.00000000000000      0.00000000000000      2.95484086010000


==> anc/Geometries/W4-17/ccl2o.xyz <==
4
Coordinates from ORCA-job ccl2o-new
  C   0.00000000000000      0.00000000000000      0.51102530160000
  O   0.00000000000000      0.00000000000000      1.69226983850000
  Cl  0.00000000000000      1.46524156670000     -0.47470838520000
  Cl  0.00000000000000     -1.46524156670000     -0.47470838520000


==> anc/Geometries/W4-17/cf2cl2.xyz <==
5
Coordinates from ORCA-job cf2cl2-new
  C   0.00000000000000      0.00000000000000      0.33687965240000
  Cl  0.00000000000000      1.47906918950000     -0.66420606690000
  Cl  0.00000000000000     -1.47906918950000     -0.66420606690000
  F   1.08176597280000      0.00000000000000      1.11615939400000
  F   -1.08176597280000      0.00000000000000      1.11615939400000


==> anc/Geometries/W4-17/ch2clf.xyz <==
5
Coordinates from ORCA-job ch2clf-new
  C   -0.01085373850000      0.85603575980000      0.00000000000000
  F   1.34680894280000      0.79961376760000      0.00000000000000
  H   -0.36087770470000      1.35446268820000      0.90546221920000
  Cl  -0.70718852320000     -0.80625855600000      0.00000000000000
  H   -0.36087770470000      1.35446268820000     -0.90546221920000


==> anc/Geometries/W4-17/ch3ph2.xyz <==
7
Coordinates from ORCA-job ch3ph2-new
  C   -0.20791520720000      1.25605299800000      0.00000000000000
  P   0.15439725330000     -0.58448620130000      0.00000000000000
  H   -1.27450988190000      1.49580078730000      0.00000000000000
  H   0.25642593010000      1.70669097570000      0.88299418120000
  H   0.25642593010000      1.70669097570000     -0.88299418120000
  H   -0.75393205500000     -0.95080840340000     -1.03646666640000
  H   -0.75393205500000     -0.95080840340000      1.03646666640000


==> anc/Geometries/W4-17/cis-c2f2cl2.xyz <==
6
Coordinates from ORCA-job cis-c2f2cl2-new
  C   0.00000000000000      0.66806487290000      0.40512543880000
  C   0.00000000000000     -0.66806487290000      0.40512543880000
  Cl  0.00000000000000      1.67433323390000     -0.98864600160000
  Cl  0.00000000000000     -1.67433323390000     -0.98864600160000
  F   0.00000000000000      1.32792684750000      1.56383201390000
  F   0.00000000000000     -1.32792684750000      1.56383201390000


==> anc/Geometries/W4-17/clcof.xyz <==
4
Coordinates from ORCA-job clcof-new
  C   -0.00684696150000      0.52118808880000      0.00000000000000
  O   -0.81379010850000      1.38278081030000      0.00000000000000
  F   1.30794220600000      0.71649605490000      0.00000000000000
  Cl  -0.33601750260000     -1.20061128010000      0.00000000000000


==> anc/Geometries/W4-17/clf5_MR.xyz <==
6
Coordinates from ORCA-job clf5_MR-new
  Cl  0.00000000000000      0.00000000000000     -0.08881972400000
  F   0.00000000000000      0.00000000000000      1.50838267840000
  F   0.00000000000000      1.65280676650000      0.03760926140000
  F   -1.65280676650000      0.00000000000000      0.03760926140000
  F   0.00000000000000     -1.65280676650000      0.03760926140000
  F   1.65280676650000      0.00000000000000      0.03760926140000


==> anc/Geometries/W4-17/cloocl_MR.xyz <==
4
Coordinates from ORCA-job cloocl_MR-new
  Cl  0.61970100000000      1.54537100000000     -0.38750300000000
  O   0.61970100000000      0.32876900000000      0.82344400000000
  O   -0.61970100000000     -0.32876900000000      0.82344400000000
  Cl  -0.61970100000000     -1.54537100000000     -0.38750300000000


==> anc/Geometries/W4-17/cyclobutadiene.xyz <==
8
Coordinates from ORCA-job cyclobutadiene-new
  C   -0.66738735050000      0.78929914460000      0.00000000000000
  C   -0.66738735050000     -0.78929914460000      0.00000000000000
  C   0.66738735050000     -0.78929914460000      0.00000000000000
  C   0.66738735050000      0.78929914460000      0.00000000000000
  H   1.43791157920000     -1.55190486150000      0.00000000000000
  H   1.43791157920000      1.55190486150000      0.00000000000000
  H   -1.43791157920000      1.55190486150000      0.00000000000000
  H   -1.43791157920000     -1.55190486150000      0.00000000000000


==> anc/Geometries/W4-17/cyclopentadiene.xyz <==
11
Coordinates from ORCA-job cyclopentadiene-new
  C   0.00000000000000     -0.00000000000000      1.23591183720000
  H   0.87855339200000     -0.00000000000000      1.89977757650000
  H   -0.87855339200000     -0.00000000000000      1.89977757650000
  C   0.00000000000000      1.18094591270000      0.29981630690000
  H   0.00000000000000      2.21418076560000      0.62814798760000
  C   0.00000000000000      0.73482968530000     -0.97312501890000
  H   0.00000000000000      1.34793997630000     -1.86884933600000
  C   0.00000000000000     -1.18094591270000      0.29981630690000
  H   0.00000000000000     -2.21418076560000      0.62814798760000
  C   0.00000000000000     -0.73482968530000     -0.97312501890000
  H   0.00000000000000     -1.34793997630000     -1.86884933600000


==> anc/Geometries/W4-17/dioxetan2one.xyz <==
7
Coordinates from ORCA-job dioxetan2one-new
  C   0.00000000000000      0.00000000000000     -0.52784405490000
  C   0.00000000000000      0.00000000000000      1.40884776620000
  O   0.00000000000000      1.02106272140000      0.39873236250000
  O   0.00000000000000     -1.02106272140000      0.39873236250000
  O   0.00000000000000      0.00000000000000     -1.71151930440000
  H   0.91267507330000      0.00000000000000      2.00837461520000
  H   -0.91267507330000      0.00000000000000      2.00837461520000


==> anc/Geometries/W4-17/dioxetane.xyz <==
8
Coordinates from ORCA-job dioxetane-new
  C   0.00000000000000      0.00000000000000      0.98164542610000
  C   0.00000000000000      0.00000000000000     -0.98164542610000
  H   0.00000000000000      0.90468119200000      1.60791377970000
  H   0.00000000000000     -0.90468119200000      1.60791377970000
  H   0.00000000000000      0.90468119200000     -1.60791377970000
  H   0.00000000000000     -0.90468119200000     -1.60791377970000
  O   1.03804911680000      0.00000000000000      0.00000000000000
  O   -1.03804911680000      0.00000000000000      0.00000000000000


==> anc/Geometries/W4-17/dithiotane.xyz <==
8
Coordinates from ORCA-job dithiotane-new
  C   0.00000000000000      0.00000000000000      1.24452708740000
  C   0.00000000000000      0.00000000000000     -1.24452708740000
  H   0.89489084570000      0.00000000000000      1.87047670360000
  H   -0.89489084570000      0.00000000000000      1.87047670360000
  H   0.89489084570000      0.00000000000000     -1.87047670360000
  H   -0.89489084570000      0.00000000000000     -1.87047670360000
  S   0.00000000000000      1.36535030500000      0.00000000000000
  S   0.00000000000000     -1.36535030500000      0.00000000000000


==> anc/Geometries/W4-17/fno.xyz <==
3
Coordinates from ORCA-job fno-new
  F   -0.13801096820000      1.09020835490000      0.00000000000000
  N   0.51096881760000     -0.24751352400000      0.00000000000000
  O   -0.28341171260000     -1.07823443380000      0.00000000000000


==> anc/Geometries/W4-17/formamide.xyz <==
6
Coordinates from ORCA-job formamide-new
  C   0.40573953850000     -0.08986468120000      0.00000000000000
  O   -0.20984337970000     -1.13846263640000      0.00000000000000
  H   1.51337144600000     -0.03836592150000      0.00000000000000
  N   -0.16138407260000      1.14859909800000      0.00000000000000
  H   -1.16947112230000      1.22886941720000      0.00000000000000
  H   0.39772205020000      1.98868988640000      0.00000000000000


==> anc/Geometries/W4-17/formic-anhydride.xyz <==
7
Coordinates from ORCA-job formic-anhydride-new
  O   0.00000000000000      0.00000000000000     -0.34445826020000
  C   0.00000000000000      1.18397905100000      0.36099970100000
  H   0.00000000000000      1.04089688110000      1.45518283910000
  C   0.00000000000000     -1.18397905100000      0.36099970100000
  H   0.00000000000000     -1.04089688110000      1.45518283910000
  O   0.00000000000000     -2.24191987130000     -0.19029647510000
  O   0.00000000000000      2.24191987130000     -0.19029647510000


==> anc/Geometries/W4-17/hclo4.xyz <==
6
Coordinates from ORCA-job hclo4-new
  H   0.57936894000000      1.88533548000000      0.00000000000000
  O   -0.29294492000000      1.46132835000000      0.00000000000000
  Cl  0.00978707000000     -0.13844467000000      0.00000000000000
  O   -1.29369527000000     -0.65767109000000      0.00000000000000
  O   0.74671078000000     -0.37256464000000      1.18182479000000
  O   0.74671078000000     -0.37256464000000     -1.18182479000000


==> anc/Geometries/W4-17/hoclo.xyz <==
4
Coordinates from ORCA-job hoclo-new
  H   1.54946100000000      0.64416700000000      0.77379200000000
  O   1.36928900000000      0.31868400000000     -0.11921000000000
  Cl  -0.13755700000000     -0.44371100000000      0.01741500000000
  O   -1.27066300000000      0.54368100000000     -0.01452200000000


==> anc/Geometries/W4-17/hoclo2.xyz <==
5
Coordinates from ORCA-job hoclo2-new
  H   1.73867500000000      0.15920200000000     -0.58416300000000
  O   1.34798600000000     -0.57641300000000     -0.08682200000000
  Cl  -0.16954800000000      0.03276800000000      0.33613800000000
  O   -1.07391500000000     -0.86767200000000     -0.31014400000000
  O   -0.13111600000000      1.35455300000000     -0.24430800000000


==> anc/Geometries/W4-17/n2o4.xyz <==
6
Coordinates from ORCA-job n2o4-new
  N   0.00000000000000      0.00000000000000     -0.86732382000000
  N   0.00000000000000      0.00000000000000      0.86732382000000
  O   1.09848173000000     -0.00000000000000     -1.32610325000000
  O   -1.09848173000000     -0.00000000000000     -1.32610325000000
  O   1.09848173000000      0.00000000000000      1.32610325000000
  O   -1.09848173000000     -0.00000000000000      1.32610325000000


==> anc/Geometries/W4-17/nh2f.xyz <==
4
Coordinates from ORCA-job nh2f-new
  N   -0.16854951240000      0.74689197300000      0.00000000000000
  H   0.38291546520000      1.04639484760000      0.81100307090000
  H   0.38291546520000      1.04639484760000     -0.81100307090000
  F   0.08360637980000     -0.66152661770000      0.00000000000000


==> anc/Geometries/W4-17/nh2oh.xyz <==
5
Coordinates from ORCA-job nh2oh-new
  N   0.01544911520000      0.73730968440000      0.00000000000000
  H   -0.55998905660000      0.97797453540000      0.81033774550000
  H   -0.55998905660000      0.97797453540000     -0.81033774550000
  O   -0.00246752980000     -0.71075599440000      0.00000000000000
  H   0.94448418410000     -0.92017466590000      0.00000000000000


==> anc/Geometries/W4-17/oxadiazole.xyz <==
7
Coordinates from ORCA-job oxadiazole-new
  C   0.00000000000000      0.71125269180000      0.92956455980000
  C   0.00000000000000     -0.71125269180000      0.92956455980000
  O   0.00000000000000      0.00000000000000     -1.07856942240000
  H   0.00000000000000      1.40656995470000      1.75679367900000
  H   0.00000000000000     -1.40656995470000      1.75679367900000
  N   0.00000000000000      1.13487180320000     -0.30703990060000
  N   0.00000000000000     -1.13487180320000     -0.30703990060000


==> anc/Geometries/W4-17/oxetane.xyz <==
10
Coordinates from ORCA-job oxetane-new
  C   -0.00029054450000     -0.01556158900000      1.03678881910000
  C   -0.01681636990000      1.12698887040000      0.00000000000000
  C   -0.00029054450000     -0.01556158900000     -1.03678881910000
  H   0.89249887700000     -0.06969321630000      1.67364883570000
  H   -0.89262390930000     -0.09687260130000      1.67142676650000
  H   0.86477533280000      1.77286201870000      0.00000000000000
  H   -0.91625593990000      1.74778688060000      0.00000000000000
  H   0.89249887700000     -0.06969321630000     -1.67364883570000
  H   -0.89262390930000     -0.09687260130000     -1.67142676650000
  O   0.01631174530000     -1.02300314720000      0.00000000000000


==> anc/Geometries/W4-17/silole.xyz <==
11
Coordinates from ORCA-job silole-new
  C   0.00000000000000      1.35675755140000      0.09366637960000
  H   0.00000000000000      2.43686793010000     -0.00875909620000
  C   0.00000000000000      0.74364094580000      1.29624171550000
  H   0.00000000000000      1.27698802540000      2.24676772200000
  C   0.00000000000000     -1.35675755140000      0.09366637960000
  H   0.00000000000000     -2.43686793010000     -0.00875909620000
  C   0.00000000000000     -0.74364094580000      1.29624171550000
  H   0.00000000000000     -1.27698802540000      2.24676772200000
  Si  0.00000000000000     -0.00000000000000     -1.20353876160000
  H   -1.20340983810000     -0.00000000000000     -2.08246514300000
  H   1.20340983810000     -0.00000000000000     -2.08246514300000


==> anc/Geometries/W4-17/tetrahedrane.xyz <==
8
Coordinates from ORCA-job tetrahedrane-new
  C   0.52299991010000      0.52299991010000      0.52299991010000
  C   -0.52299991010000     -0.52299991010000      0.52299991010000
  C   -0.52299991010000      0.52299991010000     -0.52299991010000
  C   0.52299991010000     -0.52299991010000     -0.52299991010000
  H   1.14247489270000      1.14247489270000      1.14247489270000
  H   -1.14247489270000     -1.14247489270000      1.14247489270000
  H   -1.14247489270000      1.14247489270000     -1.14247489270000
  H   1.14247489270000     -1.14247489270000     -1.14247489270000


==> anc/Geometries/W4-17/trans-c2f2cl2.xyz <==
6
Coordinates from ORCA-job trans-c2f2cl2-new
  C   -0.06572599420000      0.66388539960000      0.00000000000000
  C   0.06572599420000     -0.66388539960000      0.00000000000000
  Cl  1.26738514400000      1.75296645040000      0.00000000000000
  F   -1.26260717790000      1.24466933840000      0.00000000000000
  F   1.26260717790000     -1.24466933840000      0.00000000000000
  Cl  -1.26738514400000     -1.75296645040000      0.00000000000000

